Implications Of The Higgs Discovery On Physics Beyond The Standard Model

In this thesis, we investigate the implications of the LHC Higgs data on different BSM scenarios. Since the data seem to agree with the SM expectations, any nonstandard couplings will be strongly constrained. First we investigate, in a model independent way, the constraints on the nonstandard Higgs couplings with the fermions and the vector bosons in view of high energy unitarity and the measured value of the Higgs to diphoton signal strength. Then we concentrate on a particular BSM scenario, namely, the two Higgs-doublet models (2HDMs). Consistency of the Higgs data with the corresponding SM predictions strongly motivates us to work in the {\em alignment limit}. In this limit, including the informations of Higgs mass and its SM-like nature, we find many new constraints on the nonstandard masses and $\tan\beta$. We also study the constraints on the charged scalar mass arising from the $h\to \gamma\gamma$ signal strength measurements and observe that the charged scalar does not necessarily decouple from the diphoton decay width. We then move on to some particular variants of 2HDMs, known as BGL models, and study the flavor constraints on these models. Here we find that lighter than conventionally allowed nonstandard scalars can successfully negotiate the stringent bounds coming from flavor physics data and can leave unconventional decay signatures that can be used as distinctive features of these models. We also analyze the stability and unitarity constraints in a three Higgs-doublet model (3HDM) with $S_3$ symmetry and find that there must be many more nonstandard particles below 1~TeV. We also observe that the nondecoupling feature of the charged scalar in the context of $h\to \gamma\gamma$ is not unique to the 2HDMs only, instead it is a general property of the multi doublet extensions of the SM with an exact discrete symmetry.

==> Figures/Paper1/unitarity.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    312684,       5714]
NotebookOptionsPosition[    311418,       5672]
NotebookOutlinePosition[    311757,       5687]
CellTagsIndexPosition[    311714,       5684]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", "\"\<Global`*\>\"", "]"}], ";"}]], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"GF", "=", " ", 
    RowBox[{"1.12", "*", 
     SuperscriptBox["10", 
      RowBox[{"-", "5"}]]}]}], " ", ";", " ", 
   RowBox[{"(*", 
    RowBox[{"in", " ", 
     SuperscriptBox["GeV", 
      RowBox[{"-", "2"}]]}], "*)"}], " ", 
   RowBox[{"mt", "=", "173.0"}], " ", ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"in", " ", "GeV"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Ew", "[", "x_", "]"}], ":=", 
    RowBox[{
     FractionBox["1", "1000"], " ", 
     SqrtBox[
      RowBox[{
       FractionBox[
        RowBox[{"4", 
         SqrtBox["2"], "\[Pi]"}], "GF"], 
       FractionBox["1", 
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{"2", "x"}], "-", 
          SuperscriptBox["x", "2"]}], "]"}]]}]]}]}], " ", ";"}], "  ", 
  RowBox[{"(*", 
   RowBox[{"in", " ", "TeV"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Y", "[", 
    RowBox[{"x_", ",", "f_", ",", "\[Delta]_"}], "]"}], ":=", " ", 
   RowBox[{"1", "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "x"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"1", "-", "f"}], ")"}], 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[ImaginaryI]", " ", "\[Delta]"}]]}]}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Ef", "[", 
     RowBox[{"x_", ",", "f_", ",", "\[Delta]_"}], "]"}], ":=", " ", 
    RowBox[{
     FractionBox["1", "1000"], 
     FractionBox[
      RowBox[{"4", 
       SqrtBox["2"], "\[Pi]"}], 
      RowBox[{"GF", " ", "mt"}]], 
     FractionBox["1", 
      RowBox[{"Abs", "[", 
       RowBox[{"Y", "[", 
        RowBox[{"x", ",", "f", ",", "\[Delta]"}], "]"}], "]"}]]}]}], " ", 
   ";"}], "  ", 
  RowBox[{"(*", 
   RowBox[{"in", " ", "TeV"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.630734082949854*^9, 3.6307344643768044`*^9}, {
  3.630734496857524*^9, 3.6307345753144217`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Allowed", " ", "region", " ", "from", " ", "data"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Pc", "=", 
   RowBox[{"RegionPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.2"}], "<", "x", "<", "0.1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "0", ",", "50"}], "}"}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<x\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(E\), \(max\)]\) (TeV)\>\""}], "}"}]}], ",", 
     
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Gray", ",", 
        RowBox[{"Opacity", "[", "0.5", "]"}]}], "}"}]}], ",", 
     RowBox[{"BaseStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"(*", 
        RowBox[{"Bold", ","}], "*)"}], 
       RowBox[{
        RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", 
        RowBox[{"(*", 
         RowBox[{"Italic", ","}], "*)"}], 
        RowBox[{"FontSize", "\[Rule]", "24"}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"500", ",", "350"}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6295395164278917`*^9, 3.62953967348975*^9}, {
  3.629539715712776*^9, 3.62953971691241*^9}, {3.629539895296686*^9, 
  3.629539901106936*^9}, {3.6307353071536627`*^9, 3.630735308253085*^9}, {
  3.6307353390527763`*^9, 3.6307354086432867`*^9}}],

Cell[BoxData[
 GraphicsBox[GraphicsComplexBox[CompressedData["
1:eJxdmHtczfcfx9vk1hyM0C8xNdORKHJEReV0Wy47cl2b3IpaJss1Rq5plzAO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   "], {{
     {GrayLevel[0.5], Opacity[0.5], EdgeForm[None], 
      GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxFmHm4VlUVxvdiutzLoCA4ICoyw2W4zBcQAkVRhECcxaBo0DQRHEpTLErB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         "]], 
        PolygonBox[CompressedData["
1:eJwllvnTznUUhs+pZpppxkSkJFmK3haKiJAiIUWWKGXJW0Rki1SylLLzVmSn
IkvakDWEiqiI7Ftlizba/oCue+4frplrnud5n+fzPec+5/NWLOzbps8FETEd
LoKhGfESNMfvh6r4KhiNj4HB+HPQGL8Xrsc/hqH4MLgV/wwm4BPhLnwnLMAX
Qn38G3gHfxdexF+ApngzuBFfDq/gI6Ey/oE+o8/CCHw4tMBbhr/rTpgX/s47
8K0wC58NV+Lj4GH8angS/zr93jG4Qs8GD+FloBQ+LP3sxaErvi79LIehNP4q
tJbD5fjL6bOUhEJ8I7yJH4En8C9hGn4UJuDjoQP+KIzCX4O24TOMxcdA+/CZ
R6oW0Cr8m7fjX8DU8HcuwhfCQHwQ3IZ/Dm+Ez9Af7wcN1Av1WWeBbnh3mIvP
gV5473Bvb4AR4R4vw0vAxeHXluCXprMyONz7AvUknAH1qgoMCfdMvbxJNQv3
dC1eEorh48JZuyXtypzOeq0yFj6zsnGzahTOyEr8Mrgk/JqyWQ3GhjP6LH5d
+mwNoS/+L+zBzypzyh700XvhrFaHSeHMNsMPwwr9FryHz4f++AD1BD8HO/Cd
UKS/hY54J/UI/0U9x79ST/HfYBu+XZnFT6hH+EaYhc+EHnhPzRz+I6zV2eAt
fAoUKkuaOXw/fIIvVY/Va+iCPw6N8B9giXoRrvWQ9Gyp5gPTNVJtGulv8NXp
2T4Uru3z6dlWjTvrt9KzfQCO4+XUU3w9/KFawhnNojKN/6MzhGuurAxIZ0+Z
2YdfBZXwj8K1eBA2hWuis98DH4afQc/WOP1ZPeOG9IxqNotgU3rGNFuTYU16
ZjWrysRZ/Bn1BN8Cu/Cn4GfNDnyHd4efwjtkm2ZDPcDnqIfpnaFdoR25Pj3j
mm1lZkW6hqqdMr5UvYCD4Zk4hfeG0+Fn3I2XgfL44nAvm8CycE93pHeWdtV8
2JzeMdotU8K7oFbatRM06zXTz66Z126onT6rdoR2793pZ9UO3pLeYdpdM8K7
p07atYO2p3eiduHccDZbpHutjGo31Uu/px2lbDaF5eGMHsLLQuXwa8ryA7Au
nGnt5rrp2mpHa3YapmuhGdJuaq5MhneUZvE+WBWeyWOqDRSEP1NcWUnfDRcq
U+nMKqvaQQfxnpq5cI0r4PPSs18znN3z6VlWhnvhJ9OzeSqc9RnpXanMP62s
pGfzZLiXE9O7XD1VtvakZ08Z01mnpmdXZ1b2X0/vCs2Asvl7ejcoo9fgs9O7
oFp49w5Kz6p2sLL1afpuVMZ0lzRIZ0V3irL7bfpuVYaV7e/Td68yriyeSe8m
ZbI8/nZ691eHiviC9K6rrWdI10S1UA97qLbp3XM8XNsj6V2pGp9OP4POvjm8
C9ukZ087Ubu3LWwN72Dtisdgb3hnvK/awP7wHaC7qVX6u3RH7U2fQb+tHXE0
3RP1QhlR9iand6Ey+Gv6GfVs+k3t8vaqUXin63+JGuldov8pKimL6bu0bnjX
P6Iahnf+n+kMKTv6Dt29HWBX+A7Wrm+X3oXa+X+na6pa6jP/4R1hX/iZ/0rf
Ubqb9Bv/Az4KPJw=
         "]]}]}, {}, {}, {}, {}}, 
    {GrayLevel[0], Opacity[0.4], LineBox[CompressedData["
1:eJwt02N3FgAYBuC3+gHZXK5l15aNhWXXMpdtt2zbtm27LZuLCz+g6z2nD9c5
93k+PvfzhERFR/ZNFAgEEognmONoK2wjB/3ozwCSsp2cDGQQg0nOPvIxhKEM
IwWHKMBwRjCSlByjMKMYzRhScYpijGUc40nNOUoygYlMIg2XKMNkpjCVtFwj
jGlMJ4Z03KICM5jJLNJzj8rMZg5zyUAs1ZjHfBaQkSfUZCGLWEwmXlCHJSxl
GZl5QwTLWcFKsvCBhqxiNWvISjyNWcs61pON7zRjAxvZRAi/aMlmtrCV7JTT
ZxjhxNLG7C+t+U0r/hBNAi34QXN+EjyQbzTlC034Sh8+E8lHGvGJ3rynAW+p
zzt68Zp6vKQur+jJc2rzlFo8owePqUEc1XlEdx5SlftU4QHduEslblORO3Tl
JuW5Tjg36MLV4H64TFmu0JmLlOY8pbhAJ85SgtMU5wxRnKQoxynCCTpylEIc
piBH6MBBQtlPfg7Qnr3kZTd52EM7dpGbHeRiJ8lIos/E/3/3H9SYfBc=
      "]]}}],
  AspectRatio->1,
  BaseStyle->{FontFamily -> "Times", FontSize -> 24},
  Frame->True,
  FrameLabel->{
    FormBox["\"x\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(E\\), \\(max\\)]\\) (TeV)\"", 
     TraditionalForm]},
  ImageSize->{500, 350},
  Method->{"TransparentPolygonMesh" -> True, "AxesInFront" -> True},
  PlotRange->{{-1, 1}, {0, 50}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.630735395789608*^9, 3.630735409568581*^9}, 
   3.630745062255004*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"P1", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Ew", "[", "x", "]"}], ",", 
      RowBox[{"Ef", "[", 
       RowBox[{"x", ",", "0", ",", "0"}], "]"}], ",", 
      RowBox[{"Ef", "[", 
       RowBox[{"x", ",", "0.5", ",", "0"}], "]"}], ",", 
      RowBox[{"Ef", "[", 
       RowBox[{"x", ",", "1", ",", "0"}], "]"}], ",", 
      RowBox[{"Ef", "[", 
       RowBox[{"x", ",", 
        RowBox[{"-", "0.5"}], ",", "0"}], "]"}], ",", 
      RowBox[{"Ef", "[", 
       RowBox[{"x", ",", 
        RowBox[{"-", "1"}], ",", "0"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"0", ",", "50"}], "}"}]}], ",", 
    RowBox[{"Axes", "\[Rule]", "False"}], ",", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<x\>\"", ",", 
       "\"\<\!\(\*SubscriptBox[\(E\), \(max\)]\) (TeV)\>\""}], "}"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Black", ",", "Thick"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Black", ",", "Thick", ",", "Dashed"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Red", ",", "Thick", ",", "Dotted"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Blue", ",", "Thick", ",", "DotDashed"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"0", ",", " ", "0.666667", ",", " ", "0"}], "]"}], ",", 
         "Thick"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"0.654902", ",", " ", "0.654902", ",", " ", "0.0117647"}], 
          "]"}], ",", "Thick", ",", "Dotted"}], "}"}]}], "}"}]}], ",", " ", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"PlotLegend", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(m\), \(H/A\)]\)=200 GeV\>\"", ",", " ", 
         "\"\<\!\(\*SubscriptBox[\(m\), \(H/A\)]\)=150 GeV\>\""}], "}"}]}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{"LegendShadow", "\[Rule]", "None"}], ",", 
      RowBox[{"LegendBorderSpace", "\[Rule]", "0.2"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"LegendPosition", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0.0", ",", "0.0"}], "}"}]}], ",", 
      RowBox[{"LegendBorder", "\[Rule]", "None"}], ","}], "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{"BaseStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"(*", 
       RowBox[{"Bold", ","}], "*)"}], 
      RowBox[{
       RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", 
       RowBox[{"(*", 
        RowBox[{"Italic", ","}], "*)"}], 
       RowBox[{"FontSize", "\[Rule]", "24"}]}], "}"}]}], ",", " ", 
    RowBox[{"ImageSize", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"550", ",", "350"}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5993999544744463`*^9, 3.599400229321273*^9}, {
   3.599400421037428*^9, 3.599400435704442*^9}, {3.599400470122661*^9, 
   3.5994004923283367`*^9}, {3.599400624379681*^9, 3.59940064719445*^9}, {
   3.599400720251354*^9, 3.599400903745118*^9}, {3.599401015276573*^9, 
   3.599401084064399*^9}, {3.599401183975692*^9, 3.599401218971755*^9}, {
   3.599401257821072*^9, 3.599401289918933*^9}, {3.599401382720055*^9, 
   3.5994013848160763`*^9}, {3.599401432206583*^9, 3.5994014467008123`*^9}, {
   3.59940147737199*^9, 3.59940158234923*^9}, {3.5994035325157433`*^9, 
   3.599403588978567*^9}, {3.599403672817933*^9, 3.599403696970179*^9}, {
   3.599403761824603*^9, 3.599403768445586*^9}, {3.599403798862773*^9, 
   3.5994038019817133`*^9}, {3.599403860990889*^9, 3.5994038771983557`*^9}, {
   3.599403927099456*^9, 3.599404155287723*^9}, {3.599404205641766*^9, 
   3.599404260403904*^9}, {3.599404316912387*^9, 3.599404326458764*^9}, 
   3.599404410969657*^9, {3.599404458297673*^9, 3.599404703312169*^9}, {
   3.5994047353080597`*^9, 3.59940476087329*^9}, {3.599404851048546*^9, 
   3.5994049407487183`*^9}, {3.599404978951181*^9, 3.5994049998241*^9}, {
   3.599405077590489*^9, 3.599405127722258*^9}, {3.599405173663835*^9, 
   3.59940521651613*^9}, {3.5994052666814747`*^9, 3.599405346669462*^9}, {
   3.599405383585684*^9, 3.5994053847845716`*^9}, {3.599405452545718*^9, 
   3.599405489683627*^9}, {3.599405527626419*^9, 3.599405588863056*^9}, {
   3.599405700044438*^9, 3.599405822311266*^9}, 3.5994058627317123`*^9, {
   3.5994059196127*^9, 3.599406032687735*^9}, {3.5994060801583967`*^9, 
   3.5994061958031*^9}, {3.599406303737689*^9, 3.599406487668249*^9}, {
   3.5994065646922293`*^9, 3.599406583218939*^9}, {3.599406676664394*^9, 
   3.59940676907297*^9}, {3.599453803791697*^9, 3.599453891077115*^9}, {
   3.5994540010934772`*^9, 3.599454074123551*^9}, {3.5994542013463707`*^9, 
   3.5994542630958967`*^9}, {3.599455694391954*^9, 3.599455722957815*^9}, {
   3.5994557957816057`*^9, 3.599455856011026*^9}, {3.599809572838586*^9, 
   3.599809594642234*^9}, {3.5998096472706957`*^9, 3.599809654610669*^9}, {
   3.5998097587844763`*^9, 3.599809788832425*^9}, {3.5998122358595123`*^9, 
   3.599812237178851*^9}, {3.629190832536241*^9, 3.629190934431891*^9}, {
   3.6291909941202*^9, 3.629191041695787*^9}, {3.6291972104397907`*^9, 
   3.629197238723794*^9}, {3.629197302527124*^9, 3.629197313508095*^9}, {
   3.629197455877183*^9, 3.6291974963749866`*^9}, {3.629197694837679*^9, 
   3.629197815567321*^9}, {3.629197861740377*^9, 3.629198004269384*^9}, {
   3.6291980808631363`*^9, 3.629198159574441*^9}, {3.629295382250906*^9, 
   3.629295420522107*^9}, {3.629453516195345*^9, 3.629453516722808*^9}, {
   3.6294555166088257`*^9, 3.6294555353506107`*^9}, {3.6294555738261127`*^9, 
   3.6294556582382936`*^9}, {3.62945568966258*^9, 3.6294557099041862`*^9}, {
   3.629463730845125*^9, 3.629463733585959*^9}, {3.629471030500576*^9, 
   3.629471031791254*^9}, {3.629471156740204*^9, 3.629471167346203*^9}, {
   3.629471894645887*^9, 3.629472043288662*^9}, {3.629472123446495*^9, 
   3.629472180791212*^9}, {3.629472224111086*^9, 3.629472290310131*^9}, {
   3.6294723942870493`*^9, 3.6294724193659277`*^9}, {3.629472469672206*^9, 
   3.629472546677926*^9}, {3.629472636594902*^9, 3.6294726667414207`*^9}, {
   3.629472810905665*^9, 3.629472845893467*^9}, {3.629472882688572*^9, 
   3.6294729009907846`*^9}, {3.629472998997898*^9, 3.629473003906838*^9}, {
   3.629473295632976*^9, 3.629473300051303*^9}, {3.629473933638905*^9, 
   3.629473934356173*^9}, {3.629473987930333*^9, 3.6294741168091497`*^9}, {
   3.629475107909326*^9, 3.6294751192727747`*^9}, {3.629791813310321*^9, 
   3.6297919299487123`*^9}, {3.6297920555946293`*^9, 
   3.6297920661589403`*^9}, {3.629793972360661*^9, 3.6297940046972723`*^9}, {
   3.629794035547583*^9, 3.629794183277012*^9}, {3.630223232837542*^9, 
   3.630223291203866*^9}, 3.630223336057242*^9, {3.6302236220530567`*^9, 
   3.630223650064623*^9}, {3.6307347728069353`*^9, 3.630735009019681*^9}, {
   3.6307350476366987`*^9, 3.63073505143141*^9}, {3.6307350909754543`*^9, 
   3.630735175816481*^9}, 3.630735656265081*^9, {3.6307357025862722`*^9, 
   3.630735707175235*^9}, 3.6307357426653137`*^9, 3.6307358142484703`*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {GrayLevel[0], Thickness[Large], LineBox[CompressedData["
1:eJwdxQc8FPwfwPE7o+x9JJIVOnsWPfx+lEiyyoPSoCISkkhGJUladkQhZZNZ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     "]], LineBox[CompressedData["
1:eJwd1nc419/7B3CyySoaQlahrAql9TyfhhDSogilSEXJR6TiIyQjKxKS3bAl
JTsrIkVmRoNIb7zfqhfZfq/v7/xzrsd13dd17nNf9xmyNpcO2S5iY2NTZGdj
+98sEeN6VJOXgO3/hz5p/+WdIDKph4a8oDI2eULGDij+vuRsirfKq1R9lmwh
1yN06y9onsTpYS7ps3yaZN7T/UGCui3+vZbeXei3gXidz3RoWXce4hMHB28H
qRMO0y87eNZewpErb/haGSqkSibg9kMRZyj3iqSkdK0jvlFyTptDXKATxCbx
TFWZ6C4uOdYs4IYPx8vbLesUCY/30X8uBLgjzlBbpDh6Lan7y1Tm4rkBB8MN
q8LvriGBjv5LEnw9sXTL8xqdLAXy+FeYh+RNL+iP62We7pMnfpm9l3+W30Ra
aL7SIVV5cvbsOruX894wuqBRczpQjujJuZn77PDFk2Yt38oJWaLUW2VscuMW
zjo5TKk6yRK+aJHdUsV+ELCP/9xGyRDGIcvNjKnb0ArI+A8+MqReMH19wZYA
2Jt9cd0oIUMy6iZW+7oF4txtm+Ejl1cTh51hvNLjd8B29OzLMlFpYjTVM8vY
FILWn7mX/J2liFq+8q8C51D0qa5uGuiRJJOR30aUJsPw+fil5Pr6VcT+N8/Z
0PvhkLGcU2s2XEU6D6h9G9e+i7tym56dbJMghfzX2yqvREA6WNhi9u9Kkqgq
3pIjF4l/r3NlxvmvJH4mOU1xHyKR6fjHslB6JTkS1d/gqhyFRo+KWy+PryDb
Cj3enm6PQuXJvYldc8uJXM/yWhOf++CRk3JaeLScjMkaVq7rjcaysts5G9iX
k449g+XLA2Mg+qv3feXzZaTsrFcp5+ZYbND2djc/t4wEZeW/+hz2ADlZtvm9
PeJkrY5Uzt098SiRCrWt/ypGFp8oyPzvVzwyOVNnOZ6IkT+eB9Md4hNg/vvl
E8lLYuRkX+Uh+RuJmA/s1/LnFCNqSn+N5tqS4DOXJzP2z1KSrFP97l+VZHz9
7pBXLLaUiO8P38/wTsbTAJ+rtUNLyKzjev0O9RQwdBpa7CKXkLfPrfc8C0hF
09O3DraTomR7jUqV4tdURD9T3vKuRZTktk/9E6/9CH62S83Ec0VJ1FQEgvof
wT5W6Mz6C6LkDOq22u54gncmJ9sCGCKk0+ReYXfEE4j35IbJvRMh+21sthxi
PMH7XeEqNtkiZOOtWS3cf4qkPX//lLmIkIV6jQ0rf6VhU949yRO8IsS5Zy4n
dF86Vh3vXKLWK0wGR+vVuOPTYb9rRC85XZi8E7FV+WOQAfX/XKXt9IRJrGmM
YmNqJl7uOa4eFiJEtPrYpW8ey8H2NBO1OQgStSKzXxppObjVql/2fpUgWXs3
q/rrVA4CdBO2rZ9cTASSMrUSjXIxHSfq6Za3mMyaHOtZYObixIqyj5yqi0lv
bo5y+YY8xBpd9bm5WYB0xZkvXW6ehwxdSjBZQoC0+3PNXfTOQ3T74kC5eX7y
/qRFk3RLHsYotz3b3vCTMhEeN0+X5+j32+YeZc5PEpysqncU5CMqPfyhy10+
EneCL/vel3ysyi9ZWnaNj0Tr5d8f5XkBx7kYXqPTfCRMhv/Cw2MvMPE0Vldb
i494Nb0QnZt6gdwTVh+W9vCSUxqC1iXbC/DthXAkuxYvkR8rntpaWQj5jAuf
ZAV5yI3G3b7UaCH4jQWT8qa5SXt6g1D2yiIox4U2OQ9xk0DbbnnZy0Vocg4/
7FnNTca6po14ZIqxdp/FkSxPblJWo5Pc4lGCIy9fprVMc5EVKRUqwWkl+LVB
RIxnmIs4e+kX6LaVYNL7tLV1NxdZs+34u0KVUlSF5zveKOEid3KvTiR0l8K9
+kH7cS8uYv6gwMBBpxyvSfdLLSEukn8VbWtsy1FakRh6nY2LCJnWWn8JK8eU
T0vl59+cpEKkw+XQUDn84Zo608FJxHZfPxC3/zX28mfl+qZwkuuvYt29p18j
6Uyvqy84iX7Kp0bjY5Uw07xXLRjAQcZuZdvVOFaCp+FSaJAnB4m291nY5lMJ
530n9km6cJAhVdUNytmV+LhyaeoVaw7i/8orkoOzCm4zE/sWbeYgdY2KFq9y
qhAcl37H7Ocism/yypAsTw125Ys+Kjy+iDC7DG5GS9bg6W+hazoHF5Go0tUS
whtrcG1dRs0bvUVk0Pvt/tkTNchRYdPh27KI+AlK5bTn1WCTTtYf5eWLyBu5
6itBVm+wOJ3aXd7BTvYaLeEYf1GLxr839zqfYichp/h+Tb2tRfwabY6v5uyk
8wrbl/neWlyXMnYyPcJOzsczi3i561CcKCZiuY+OZ9U7S5rWIYtle+WDKh0f
7tO3e6ION4s7JnRm2cj5dqrirnY9Pr2Q2PEqno08Zwzn3Deox/2Lg/qSMWxk
dr7vYZxVPf7d/HDl7Qg2EqLY7P7Yrx4NIunvnfzp+KtZG4ra67H3WZpGhDMd
L2GX9M21AXknBfT59NhIqHWHl0bBO2zd6SL6ibkAv5HtGHz3DvkJMYmHvy/A
0z157kHfO4iacH3q+rSAixGO13iEGsHGPzMoVLMA41oOl89nGvF1aGCUP24B
QuoaZ+8seY+ZuPtSMFxAyLy/0ZDjBxi2be3nfjEPvyCmQLzPB/j58YyMZMzD
c8WR+sMxHxCvLC3amzyPixtX7yuv/oD/hlZc6A6bh+Jzc5kGwSa42nzwMXac
B8+PsZXJZ5rQx3V+YkFxHrXGUoImS5oh71/Rq5A6BzG1b8ucJZvBLxrJVxA3
h5OCj2Qi1zbjXGPMKZN7c5huUNHs3NqMq7uVHaL95qCiv93i5Olm+Khde3vj
3BzCdlukOeU348vgra5gjTmYb4nZG276ESrKv/hCq2YxKivu+TG2Bao/hU00
Z2aw5XrS5YrUFpyv/QL78Rl4t6ra5ma34ITd/aVJrBksu61rGFLZgtzwI8ay
32ewc8RNwoDRguR4T3uLxhmEvux6WaHTCu4dEYLPEmewYX8iK7ezFWo3dZcU
G8zgisv6U6HL2rGo25VDPWMay/hZJaay7dDTS37D/3garxLyVkirtOPdV/cW
RuI0Zut1mjL/acdofO6LgqhpeMvqod6hHXYShUK+3tMIeX9GiquqHQLqPyv7
zKfxWCn+07VLHRierzC7LzSNjh6RQ3Z1nRhnqG9iek3BIMi20+VjJzhPu0yx
eUyhRKfIyqenExseZIctc59CYtTpC4ljnVheOLzW4PIU7E1e+nat+ASNwMJH
H09NYbrKosD43Cd0fGq+a7d7CpIZjyU383dB988BaX/eKZx03/6Dx7AbmqW8
hSqxk1h3pq6NadqNhORgxERN4o/xkeq2U914r73lDG/EJPwUHJJS3LrBOTDh
wQyaROaHBxZI6UaKdkbWJ49JTK2Z+eA63Y3613W9yjaTuPux8NXA0x6YaW1T
TVKZRNX6zYFVXJ8h8LF1yLnuL9bylQyl6n2FaMlc9Vr5v5AqubCXy/8bhLeq
TyVFT4BtelGac18f+u8NmnuumMDfg6VWNWu+w/TbelZS3ji8P+X07lz/Hc+s
Gvz5n41D6FTyiVca3xFkLbnFJWcca51um2ds+47JbafaDDLHcSTkoGn4we+4
f9JzivPxOHLrB4wsPb6judzMJjNmHOd2C+0Yb/0OrrqdaVU3x9Gtab1qje8A
fBum/MePjMNuSkv4VsAACtSWWzw6PI6x0sUcAyEDUHeLWW56aByc+4oYqTED
0JXlNC46MA614+JFCjkDmP8mlBpsMA4vj4ZjCl0DOJBrGmFN6PzebI6S1xjE
5nZd/yyVcTiZiYjK9QxCU2S9czfPOGyeqseu+TaIJ7f7Xdq4x3F0ylheeXAQ
SuZRqk1c49j6IFhLY2wQX1c1lNdyjIPrC7/5Ts4fCNqaaF2+QCHWjivFXOUH
rMyNDzT9pVB9ZVoz4sYPSO//IuQ2RGFl5PdjnFJDeJHe/vltA4UtPquXucgN
4W1970hPPQVTZ/OWfsUhVHP9Lh17S+GuSZNR1cYh3Fss+1SijsJiwZJd3npD
2FRcHelWTWH+VoQKm8sQ5IRcwo+WUvjutotttn4IZVeWbU3MoZBtkfjkz9Wf
UHJ+sMMmioJmh/w0t+dP+KdLJubeo1B86ImhhM9PVB5ujF+IpFCnn/2LBP9E
4RSfU0IEhf7NJdtCkn6ia1TccjCMwgqxzg9K9T+h27p9W3gQBe93wpOWqxgQ
EDL/cvwmBV69CIPLMgxInvR2KfaiEFq17KHvGgauz8YkStGOK5LalaHOQF3d
dEm/J4WCp+vvTO5mQHy17iK3GxRGfPfJRDgw8Do082GhGwWzHf/p1ZUy0Pj7
mXj2RQo944PClZUM3LAKmlegbZNt3FFcy8AlfxGXOEcKDqul7XKaGZC5E88Z
7EDnx17qEzXAwPijI69cztP1qJkuOyM4jJ8Vs8ZWdhQ4jV212C2Hsb37wNkY
KwqB3J9np08NQzg5OF2WtnD53mrKbhglW167pltSkNAQPzzkNIxQvai00hMU
1JfkO33wHcaBbCFXhjkF8/ZfGQ8zh3Er5sddSzOKPieOcltnh7H/A1MpzYTO
98WYVCL7CCz6gpJ1aIstdlnJzTOC06NJhfUHKLgWXhP5KDqCPY8ry5nGFLaK
+c+fUxzBtUepSjuNKFS+Te6KOTQCjevMw9P6FFo1O+9OPR2BVXHrwR+7KdwK
sgixzh7BAUbEniDa2n2fA2qej8Ch4GKzOu3o0AGv8LIR5I4uK7y2i4Il4/dF
5dYRmF2KKV3+D4XBBMH9xxdGMOmjfvviTgqT/Ls5Co+O4uhogE+IDoUlTKHI
SvNRBHX7njegvb65S+Gd9ShCuY61cdO2uu+s++XcKP0+6Gvf3EKhSj45gMtz
FNu/5svf2EwhZDu7yKHHo7h5rTchUIvC09WNiRYZoxD44lhqTLtiUcwG29xR
HLdiWS6lTdVpHL5aNAp3sTDFeE26vkdPRsW/H0Vte0d34SYKay6WSw5PjOJw
o3Up30YKOw8GZVEzo+h7PsnRvoHCMU2znfNsTOjxFr1Lph04zbQWFWCiaOT2
9x20x/ykUzavZsKkUUzlmgaFkgQPZd99TKzichUVUKfQ7q1fFGzIRDfD8coX
NQosW/H99w8yQfn1m+fTllPJcki3YEJ7l2y6Ne3br3pymi4xcaPz87ESVQqH
mrdpS0UzEZfiwwpWocC/TaCi5CETEf5eRna0K1K79p9IYeLNUmVD0Na46n7q
QTYTmgUH1/9ZT0FodcGdlTX0eibdl2xov/H3W15Yz4SAvtBH0Pb4fTT5WBMT
Nc9jW6Voj9RQBfe7mfghE1vUvY7CW4eN/eK/mbj0S5PPmrZXO/vFF3+ZsOra
5PgP7S2kefLIHBOy+/ZeVqD9eKmTUCQvC0sC/zs+okzBtyhLZ8lqFgIir6X5
0N6u4FH9TIGFdqIleIH2n2DDAwfXsbCx8I3IYdo2p4bPhGmx6P45/FeBNuFV
DhMyZOGo55l/mpTofro8KZF9kIUxY4WUEto53bWPjMxYOGAdmJpGWzrHrviO
DQucepp+t2i3r9DWVbFngbX0op0L7WBvruYGRxYqubcOnqY9ezR1kN+dhagN
rtV7aOeX/3s53ZOFkde9ctq0LyjvntX3ZdGf+DcySrS7Zr+JBoSy8JyHf0aQ
drjdszileyyYwaqDnbZek5diXSwL3yoUDk8o0vdTyuodPI9Z2MQ1q/SN9kVB
Vu3jDBZS+rl9OmivdSs7pPuMBQO9qzfe0+79Gtw78JKFjlwj8Te0Iw0s7W+V
sHCw1teojLZhvsofhUq6vjar1hTQ5pCe9aiuZaHcRzgul3bR7QbeM40sHLaw
zkun7fwrNoKjhQWxPXz2j2ivszgvndJJ77dGoDSR9rdqnbRdn1l4GWH7LI52
tBqfZl8/C0kh4ntjaJtEd5bd/MlCbaXE1SjavIue6suyWBiwdzGIpF1+wa31
NcUC+6BsyV3arm261ienWbBvkGsMp62GZYyFBRYy2l09/uf/AxaMAK8=
     "]]}, 
   {GrayLevel[0], Thickness[Large], Dashing[{Small, Small}], 
    LineBox[CompressedData["
1:eJwdk4s3EwocgHUlek1R0UOPEdIQaxu7Hr8xz9LJ5JFuXsWVSHWqxUoSSvQg
Ko9QQlGplOjgh0OPGdPMNs+MUB6bOFfo4Xbvd853vr/g2xQQzgr8Q0FBwee3
/9XIetXw3JwcsRTslL2IED6jfWlmVo5BAcPEL95EeFpqojv5jxyrk25/btxP
BFN9l4DBETlGZ5Ybph4gAm15bAdPLMekUrVi43AiQP9XbnqJHM9dC21NiScC
62JTMdlXjtz11pNLyojA5seG/V0tww1LYnSHNbRBKFw8XOs/hkfjq/ZHzmqD
Vk34Ctq6UfzmVlkrkerAy8P1Sqrdw5izQPxzvH0z+CWZjLfHfMG1tuVhnD/0
YDqFcwmtP2O5dsNJNYo+5BF6Vt+WDuJLKmsqtnALZDmbHG9NGMD5SXVu32Er
xIT6n97i9AmL3B6UceUk4CgWsY+P9eFxnyDDAEVj8I/m64geSPGWfnvE6+xt
kFY1cDsrpBdnJk47DPaawOuP+kseEXtQqUAxPS2SDGcs5j3O0OzBieAdr1ef
J4NlertLAqEHNWs1zO9dJEMN6/K1oNluNJK2+dWkkuFtw4jaJkE3drl4t5mU
kEFY/GT1zfPdeKPxl9PYJzLI2Nv1onu7MPvU6UNDbttBexnY7MnuxAMddSxl
BgWubpNGhtzoxO6npjlHnSgwvTumNPpSJxL8sm/2ulKAl1yv8/h4J+68bl4g
DKDACXUn5QUOneg5ObOFEEeBN6tYvFfyDlTvd55t4lIgROugx1pGB44fVrWt
2keF5waXQvr6JRjMHfnraBoNNnzwq9jaLsHRx8ERmTk0SGKbq5xsliBJLdiH
/5AGgfXD+coVEqzTyCxxraaBpo+LlHRVgnOkoee1QzQ4m6zmxTaTIN6ayN1r
YQaO01l2S66IUbFH9UHNqBm8zD6Z6h4jxhfzamPWTZsB0W5XfzZbjKvG4ypj
FM3he/JctEmAGFP7dscfWWMOT7YGVHrQxGhZIlRucDSHFb565LtSEWoxsS6y
0Bw+NjzbSKWKkLb51OypMDqccZthmpFESLhAeOIbQQdNKRyiE0UY1qtLdIuj
w+4f/GdWBBHGCZ3jve/QocZUZuMw2IZGefu6R5vokJtjEOh1sw33dSRoGpr8
CQEReQ8jp4RYyllpn6RgAb8WjDSdGRUimdgcPrLUAjJSTSei+oS4WEN20HOt
BQhKaukXmoUYkb7+uzvVAmwHPzYmFghxiG3QLw+1AB23dbIsDyFSFMURhV0W
MEBKM8WyVrxqm3f+xRtLMIjKl30ubkW66VLhWrElHOG/LFK724pxxnTbtCFL
mD4mIgYltuKAkv94tYoVLHqlob7UrxUTn9F7x3dYwTZGxqT3wlZkBsuahtus
gOOe82JqnwArZxKntGesoaag5OhGVwEuXEhyUV4AMH8aSc72AgxX4YkuqgJc
zei9f2ebANPPhkqLfu+d+3FTGlNJgCqs9cs4TgBvDt0/mfLkAzY+WurpkQ6w
POoh1WjeB/QwpFbcsmFAfJn+u2XfWnByzz3jvp0MmJUV7p0cbcFzU6IJM08G
9PkWnCmXtGBfoVn54lAGPGfk1dk8bcFXVVNljjcZwFK6s8vTtwXnVpB/bB9j
gN7qTU0KHD4mpq2piM+3gWWXN4w3BPHRaOe1uYRnNjA9q6WeyOLjK58QblaV
DbzrWrN3pQEfzbTJQV/bbCA4d8XAlvZmPDYRs9Jb2RaK9FR+smjN2JXwYr9d
mC2QqHJS/iQPQ4TFDqfsmRBkdO5cRTcPm6ThXZ3uTMjRVRU0veWh7kzQgFcg
E9Q0jNlTmTy8IrmxNSOWCd++Hal1YPKQ5D//hnU9E+oqZO7DqY1o9UjL19HR
DrwsZVHGVC42VBprEgLtIYUS9cF2IxevqxW7Stj20GhI0PFaxMWIH8mGdZft
wWq90fvonvdYsX8XYeqpPWjPhakL4t/jholcztAve5DVjBWeEL9DO46KouVd
B7hmqrdwMectKvyPE/wL52T0aA==
     "]], LineBox[CompressedData["
1:eJwdjnk81Akfx607V56ekpv5ISrj1iDT92sY6+xAsdkcoeSMbK5ns7bSsR7a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     "]]}, 
   {RGBColor[1, 0, 0], Thickness[Large], Dashing[{0, Small}], 
    LineBox[CompressedData["
1:eJwdkok71HkcgB25i0lNlx3xcyTXMiTr+n7SGOMMIZ6RY5Rnc4UUtkOKqLVp
HfvYlDyPiLZnZKhpIt+QaLfdKKQU5mdYlPm17rO23fd53uf9B15d3lG/w3Iy
MjL7vvpfS7K27LvkLMEy/+MGdrXcxx5OEtzMds9fmOPA1GyAcryVBHt/cp9f
GuRARLp7sYAhwf1CJnlawAHIt3pgPzWMC6iVP44Gc+CzUGHBq2QYq16WXq7g
u8JJ+dspSZMk9vKICq45xob4X0MVw8dInPojrWolmg28bzcUeQ2T2Hjr4Vof
HhvcuacERm9IXNM71r3Wlw1b6rwnB56QmHd8MbvbnA31vGmexzUS+1QkqZR8
cAFps4O3vgeJHbe/13p5xAUizr7Q760SY7po89yJFBYEvrnh9L5cjGcKeE3h
CSxwZyYESUrFWHcwJG7fERZYS2i5U4VinJy2OcaeywJljt+0eoYYZzpYBHsh
FvA1eppdg8V4ab5c4K/MguXSt6EiFTFuyPN17by+F4oejRRfix7CdEvPHRd6
nOHhoNHaO8QALg5Z05QSsAf0aODsX9qPFwvbZdMIAIFxTjQ53IcTubTs6jVO
MNhWq2Nj04sr882SGVscYMS0iInvv8KpfmXNx87Zwfoz1Tbmsl14ZVKDbrts
C6Y2lGnF9HN8yFl0+U79bjjPmuwUpbbjKHcn7rkTNkD3518J3tyClcZLFWUP
7gLBXJtGh/5D3K62UGwYbw0V/SM/jWfycUGdxse7GVZw0Peb+v7IQry8X+HW
USETRKone1qOF6BxLNU6JsOEXaSsdkZQDSpcz1dhuFmC3qeGRbsWEdrpam57
/7YFuJW/+dM7qAW1luVnhahZgIuXpvzsvXbkOJonMJsxh7yw12cthM+RTqtM
KGPeDNq9Get8NLtQ91CsZuCcKUzq0s+8vPoKrVibWPLppnA82SQib1MvEvww
4cthm8DrdzS/qI4+9CKZ2BWSZAzhaQ5/K3n2o86K+W0Twp3QarL7UqvCAFLk
zSdqLBqBoUrj2E3OEHIqs/0538cIGI0xLgo5YuTiWiX6vW4HyCzJVSeRJOrq
GCqI1dwB876PQtsMJOjp0t6/ws4bQr91mJZB5gjqI1dLlygDSDhAW0+8G0XM
G1aNsVEGsLVQErSGMYZ0aQ2Raz/qA59bdms6dRzpPD1lFRmnDwcc0zkdjyaQ
571bp+NW9KA2NI6wW/mA6trUuvfn68GC6l55UcAkShQtT23U1wO/LnsbRrEU
beRLN6Q3E6Bqr9bceF2KOmY7xC8wAc0333qElEvRTJn6qk4TARapaRElfCmq
f5aj9eQhAerbhblb26Ro242p2XX1BDyLZQ7Tp6RIkn1B/W7l1+GUd15R96QQ
Cj2HzHIJWEhc2Mb3pVAmNZuffYmAmv72Cq8DFPIx5FiSOQRo10Q15PIoJN9p
612cRcBKwM1R1TQKkTXaSsrpBAjLtzsqVVKoKPdu5GwiAfHrqPbK3yj0y0Ab
1z+BAMOUJj92LYVGLc9cr4snoND94PdZjRSqGr24mhRDQNI/VwvkX1Hogc+k
2ewhAoy50drlfRT6wFpKCIwkQPzku2rnAQrRZDVWhREE+BT3NWWMU8jgvtyn
k6EEKMtVuelSFMpiNgQOhBCAY1K6H89QiH/aXHEPl4ATPeyw8CUK7Yl2+1we
TIA52jTx5QuFrnYtOCkFEfAvFXJdyQ==
     "]]}, 
   {RGBColor[0, 0, 1], Thickness[Large], Dashing[{0, Small, Small, Small}], 
    LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQrWcv9ur///f7q99vsGCPUHIIaj+72jgewS8/35Kb
vu8dnH/lCverg4lv4XzZA/ki5jJv4Pyt2UdY+e++gvMTegw/3Gx6Cef/mFTd
sd/+BZy/mO+e5IyHz+D8OV6GRZc7n8L5TTmJFZqeT+D8auZV5UVvH8H5iQ3n
Va6teAjnT937dMacrAdw/q77GjxrlO7B+coCDk4h827D+Zu0OrIePb4B598/
ulHBzOwanP9UZ6rR/m2X4XzBupVmeowX4Xwds/c6Sz+fgfObXd5e2FlxHM4X
DVk3IVL8EMK+b0f5T6jsgvOX3n7a+7JlHZwfGyiz5XbyFDh/J1f11UOlk+1h
fNNHjHKNEevhfOUPu39aHdoJ53suvnnWL+IQnO/qK8T8detxOL8//nqDwfYz
cP5xP1neAKGLcP5bRdG6S7Muw/mlJdqJ/WLX4PzrdwSC0k7cgPMTKm2es/vc
hvMPa5t3HWa9B+erce55scTjAZwvuyfblbXjIZzP8ItpZdGjR3D+98C9cUdV
n8D5t03ipVVbnsL5BeECgkp3nsH5klOeRLDIvoDz10UvWP654iWcH25b73Fi
7ys4f2NcrpLVn9dw/g8uZ+adoW/h/KCL1mayM97B+Q4cmhP4fN7D+dD8AucD
AH5IerI=
     "]]}, 
   {RGBColor[0, 0.666667, 0], Thickness[Large], LineBox[CompressedData["
1:eJwdynk4FGofxnHRRseSkpRtkF1jxu7Q8xsJiSypKNlKaiQdZSnq2LOU7NGx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     "]], LineBox[CompressedData["
1:eJwdxQk41IkbwPHJUZJoS1q58hvEOMYxY4zrfRlUpJArybXl2SgpSluK0KGi
u6Ykx8hRcmynjKO7VZsOu6GMORnCL1KE+B/f5/k8X8OY7QGbFSgUyp7/+t9l
d8w7+s26gPL/ViEtbU9RYEgXqHZ5e3tuX4mPzVnHHisLoCVmllNzlhdG0AN5
wxoCSJrsNNwf54Xjtjv4BksFYKitr5ji54UWjjeG9lkJQDafEq+v54XnVhqs
Y4QIgHHSOs+4zhNjN8/RvVYugMgVHNvtkx5I2WLEfP+nAEq8N2wqlHrg5a1u
a2Y1CKD81q7vCq898HXSvvSNbwVQw29oXF/kgawMUrp4QgA70v5Sd/H2QJWC
DzcP+3RDjHwTI7yEg8XFo89uB3VDUiR7XsQpDjqX/iIUR3YDKA3EH03lYOJN
n4WQ3A29x/JEgUEc7Khv2j12pRsyTYZLm1Q4eL29DH4f6gY95bi7e3e7o8lc
vrxkpRCarcvGW+LccOS5VVyxrxC0PqXuitzgho2Hiz4XBAhhLP/rco3Vbhis
dGTocrgQ9p+o0GiydMNDM/6jpxKFIMk957t+BFH6rXcmlSuErGmDApd0xGLx
oiVBciGoPDWr44QBJhQd5gYMCuHWaZd2TzdAx6gf2n4jQvA2jqnebgr4rkug
6zMlhBUKyfPZY644q6OCcFsgAp+QRQe4F1wxqhWsLB1EcFBevcPlkwvq8eM9
lY+KAINGvw6mO6Om9sREQo4I6Ld12w/FOaPa7qM17WdEMCL61omBzjhFv6ZT
mS+C4JFdo/qmztjJEwwH3BLBppvqt3e+dcILx/2vFgpE8GBhZSyT5oTqG1hj
TkwxVJpO3HUeYePs+08rrzmKgefB3Ha9m40/NQNjNFAMBSbRpbZ/s3HgdeLf
Ym8xkC11TafL2djifp2XHSUGOS0mKyuKjUdoen4fjovBdExxbP4/DkiZUKjY
KRYDf3EYPayVhVGSjq9pvWJwvZO+oLmZhc2valxzBsRwdfJmK+tPFqYXRLSV
fRcDV/fk5vDzLJzxeDDzSVUCurefJ+wOZ+H0yR3BK+wk8PjN4/53g/Y4ZSxU
1M2SQE5wUOFvuvYYrnFvjVm2BGhKBltfatgjfzznkn2uBK5Mvz3qpmiPqS+d
6P5cCWTbNq0L7WfiZOLFsMOVEpheZnfWso6JE/Vrar+0SUBz37KDMeuZOObf
EPHUWApm9ltSIngMzOio7nI1l0Lea4cjey8yUD26OPy+tRRSX15yLznOQJPE
I2E3nKRwJZUesSyZgYG5/sGn/aUwEGzBu+/JwJoWme/G/VJ4xiJEQZ/tcAtH
3eVbmxTO174bqAE7HG2h8BM6pWBDe1IYyrTD9ICvjvJuKbRX+m6bZ26H3Oh2
h4/9UngxNm/uGS07fJZWzHhIkUHvcHm04ZAtEnx7ixwLGcjGcx+xC2zxIyNS
xzhLBnl3UgtFKrYY+4OpcShbBuapTR+/z9jglwY1RVmuDB7NVpVqjtmg0ooH
/SWXZCA8/XJ5vMwGrdYvfmBULYOuKX2ttEc2mL7/ZahRpwwq3C5Wsw/YoMkz
1gWqdQ80xjJ5ZZPWmBiy4BfiUw/4LnaW/6pmjTHl9MvGoh7QdiyLzlC2xqAf
a6hmPT1w671TpvgnHR3zcpjWX3rg/c9YZqOEjsrdqmGuSr0g05z1bbSajpdj
lXlhFr0w2alzN9Cbjk92TTDOpvbCXs749JHDVqh9ThqqpCcHNk/Fde1SS3TI
NNBKJuSwddnVf0+qW2LwzrD3kuVyyD62rrdDwRLP+L3xfWwrByP9FM6xzxao
Np/vnrFSDvBU7UZYgwVOHzprQUmWQ0YS9XxNjAVKU9wpUy1yoDMinXtvmWPV
hsKyr3v6IGhteMPmBBoyPlAnZh/og7DZa1ev30zD+oCy1Usz++B6vdW8deE0
fLGqahhz+uCJ0aaZUG8aSlh8p9yiPmgU+y2sMqHhr5rtraYtfZCitCQzRWiG
Ga80xjfq9AOt3h0iQs0wxCVt5YuGfhAKAzVWhZpibcQ2wnHqM7y6h3iNa4Lj
qhzFuqBBqJa/bUj6boQBb53s9bhDkK3Q5+rHo6Kq07yH/PwhmLttHf15PhUf
lnT6hPOGYAXUubhxqWi954/ovKohuP5htMI1h4rqBvdOaD8dgov5mBKRQsW/
ttpKFo8MQb6aTxl9NRVRxeyU+moSqFVtlDnjBI7vGF9a5U9Cmw6r9dMIgdUf
n1/zDSHBI6N9651BAvWrY+tPxJBgVVmrtl1C4FRQSY/qHyQYaTkWKLYSeI9n
4DKnlAT5YIZOTSmBCfPJ56U3SDiTHPGmtohAk5TGAK9aEoYHxqzvXiHwnPfG
3w/xSdgz+O/AszME7hy+fFbxPQlvlkgXqaQRSNsQp89rJ+HHgMtn/b0Eip6w
K9wFJBT2J2902EWgH7e98WAfCZYBDNWkeAJVFMpXGZIkpFsW4LlYApviU9qa
R0nYol459340gbv/8YqMmiDhHtf/N0E4gVag1T8zQ4Ls/FGfOaEE/gdatYMB

     "]]}, 
   {RGBColor[0.654902, 0.654902, 0.0117647], Thickness[Large], 
    Dashing[{0, Small}], LineBox[CompressedData["
1:eJwd1Xc41Q0fBnDeKPIYRwjZxzgn+8gsfb9mRqTS0hMJDYp4klWUlSQtRfFI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     "]], LineBox[CompressedData["
1:eJwdjXk4lIsegK0pMUSclCzfGEYYIzPJ1u9naXCKGmXNEpVy67ZIRddeiCtC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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  AxesOrigin->{0, 0},
  BaseStyle->{FontFamily -> "Times", FontSize -> 24},
  Frame->True,
  FrameLabel->{
    FormBox["\"x\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(E\\), \\(max\\)]\\) (TeV)\"", 
     TraditionalForm]},
  ImageSize->{550, 350},
  Method->{},
  PlotRange->{{-1, 1}, {0, 50}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], Automatic}]], "Output",
 CellChangeTimes->{3.630735187162341*^9, 3.6307356706139183`*^9, 
  3.630735749129051*^9, 3.630735816623292*^9, 3.630745066234509*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Com1", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"P1", ",", "Pc", ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "50"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"BaseStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"(*", 
       RowBox[{"Bold", ","}], "*)"}], 
      RowBox[{
       RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", 
       RowBox[{"(*", 
        RowBox[{"Italic", ","}], "*)"}], 
       RowBox[{"FontSize", "\[Rule]", "24"}]}], "}"}]}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<x\>\"", ",", 
       "\"\<\!\(\*SubscriptBox[\(E\), \(max\)]\) (TeV)\>\""}], "}"}]}], ",", 
    RowBox[{"Background", "\[Rule]", "None"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.628428736712923*^9, 3.628428819192881*^9}, {
   3.628428865890438*^9, 3.628428866706506*^9}, 3.62843468052837*^9, {
   3.629539764163897*^9, 3.629539822387154*^9}, {3.6295399378500977`*^9, 
   3.629539951764166*^9}, 3.6298079066390343`*^9, {3.630735871373908*^9, 
   3.630735902090769*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {GrayLevel[0], Thickness[Large], LineBox[CompressedData["
1:eJwdxQc8FPwfwPE7o+x9JJIVOnsWPfx+lEiyyoPSoCISkkhGJUladkQhZZNZ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      "]], LineBox[CompressedData["
1:eJwd1nc419/7B3CyySoaQlahrAql9TyfhhDSogilSEXJR6TiIyQjKxKS3bAl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      "]]}, 
    {GrayLevel[0], Thickness[Large], Dashing[{Small, Small}], 
     LineBox[CompressedData["
1:eJwdk4s3EwocgHUlek1R0UOPEdIQaxu7Hr8xz9LJ5JFuXsWVSHWqxUoSSvQg
Ko9QQlGplOjgh0OPGdPMNs+MUB6bOFfo4Xbvd853vr/g2xQQzgr8Q0FBwee3
/9XIetXw3JwcsRTslL2IED6jfWlmVo5BAcPEL95EeFpqojv5jxyrk25/btxP
BFN9l4DBETlGZ5Ybph4gAm15bAdPLMekUrVi43AiQP9XbnqJHM9dC21NiScC
62JTMdlXjtz11pNLyojA5seG/V0tww1LYnSHNbRBKFw8XOs/hkfjq/ZHzmqD
Vk34Ctq6UfzmVlkrkerAy8P1Sqrdw5izQPxzvH0z+CWZjLfHfMG1tuVhnD/0
YDqFcwmtP2O5dsNJNYo+5BF6Vt+WDuJLKmsqtnALZDmbHG9NGMD5SXVu32Er
xIT6n97i9AmL3B6UceUk4CgWsY+P9eFxnyDDAEVj8I/m64geSPGWfnvE6+xt
kFY1cDsrpBdnJk47DPaawOuP+kseEXtQqUAxPS2SDGcs5j3O0OzBieAdr1ef
J4NlertLAqEHNWs1zO9dJEMN6/K1oNluNJK2+dWkkuFtw4jaJkE3drl4t5mU
kEFY/GT1zfPdeKPxl9PYJzLI2Nv1onu7MPvU6UNDbttBexnY7MnuxAMddSxl
BgWubpNGhtzoxO6npjlHnSgwvTumNPpSJxL8sm/2ulKAl1yv8/h4J+68bl4g
DKDACXUn5QUOneg5ObOFEEeBN6tYvFfyDlTvd55t4lIgROugx1pGB44fVrWt
2keF5waXQvr6JRjMHfnraBoNNnzwq9jaLsHRx8ERmTk0SGKbq5xsliBJLdiH
/5AGgfXD+coVEqzTyCxxraaBpo+LlHRVgnOkoee1QzQ4m6zmxTaTIN6ayN1r
YQaO01l2S66IUbFH9UHNqBm8zD6Z6h4jxhfzamPWTZsB0W5XfzZbjKvG4ypj
FM3he/JctEmAGFP7dscfWWMOT7YGVHrQxGhZIlRucDSHFb565LtSEWoxsS6y
0Bw+NjzbSKWKkLb51OypMDqccZthmpFESLhAeOIbQQdNKRyiE0UY1qtLdIuj
w+4f/GdWBBHGCZ3jve/QocZUZuMw2IZGefu6R5vokJtjEOh1sw33dSRoGpr8
CQEReQ8jp4RYyllpn6RgAb8WjDSdGRUimdgcPrLUAjJSTSei+oS4WEN20HOt
BQhKaukXmoUYkb7+uzvVAmwHPzYmFghxiG3QLw+1AB23dbIsDyFSFMURhV0W
MEBKM8WyVrxqm3f+xRtLMIjKl30ubkW66VLhWrElHOG/LFK724pxxnTbtCFL
mD4mIgYltuKAkv94tYoVLHqlob7UrxUTn9F7x3dYwTZGxqT3wlZkBsuahtus
gOOe82JqnwArZxKntGesoaag5OhGVwEuXEhyUV4AMH8aSc72AgxX4YkuqgJc
zei9f2ebANPPhkqLfu+d+3FTGlNJgCqs9cs4TgBvDt0/mfLkAzY+WurpkQ6w
POoh1WjeB/QwpFbcsmFAfJn+u2XfWnByzz3jvp0MmJUV7p0cbcFzU6IJM08G
9PkWnCmXtGBfoVn54lAGPGfk1dk8bcFXVVNljjcZwFK6s8vTtwXnVpB/bB9j
gN7qTU0KHD4mpq2piM+3gWWXN4w3BPHRaOe1uYRnNjA9q6WeyOLjK58QblaV
DbzrWrN3pQEfzbTJQV/bbCA4d8XAlvZmPDYRs9Jb2RaK9FR+smjN2JXwYr9d
mC2QqHJS/iQPQ4TFDqfsmRBkdO5cRTcPm6ThXZ3uTMjRVRU0veWh7kzQgFcg
E9Q0jNlTmTy8IrmxNSOWCd++Hal1YPKQ5D//hnU9E+oqZO7DqY1o9UjL19HR
DrwsZVHGVC42VBprEgLtIYUS9cF2IxevqxW7Stj20GhI0PFaxMWIH8mGdZft
wWq90fvonvdYsX8XYeqpPWjPhakL4t/jholcztAve5DVjBWeEL9DO46KouVd
B7hmqrdwMectKvyPE/wL52T0aA==
      "]], LineBox[CompressedData["
1:eJwdjnk81Akfx607V56ekpv5ISrj1iDT92sY6+xAsdkcoeSMbK5ns7bSsR7a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      "]]}, 
    {RGBColor[1, 0, 0], Thickness[Large], Dashing[{0, Small}], 
     LineBox[CompressedData["
1:eJwdkok71HkcgB25i0lNlx3xcyTXMiTr+n7SGOMMIZ6RY5Rnc4UUtkOKqLVp
HfvYlDyPiLZnZKhpIt+QaLfdKKQU5mdYlPm17rO23fd53uf9B15d3lG/w3Iy
MjL7vvpfS7K27LvkLMEy/+MGdrXcxx5OEtzMds9fmOPA1GyAcryVBHt/cp9f
GuRARLp7sYAhwf1CJnlawAHIt3pgPzWMC6iVP44Gc+CzUGHBq2QYq16WXq7g
u8JJ+dspSZMk9vKICq45xob4X0MVw8dInPojrWolmg28bzcUeQ2T2Hjr4Vof
HhvcuacERm9IXNM71r3Wlw1b6rwnB56QmHd8MbvbnA31vGmexzUS+1QkqZR8
cAFps4O3vgeJHbe/13p5xAUizr7Q760SY7po89yJFBYEvrnh9L5cjGcKeE3h
CSxwZyYESUrFWHcwJG7fERZYS2i5U4VinJy2OcaeywJljt+0eoYYZzpYBHsh
FvA1eppdg8V4ab5c4K/MguXSt6EiFTFuyPN17by+F4oejRRfix7CdEvPHRd6
nOHhoNHaO8QALg5Z05QSsAf0aODsX9qPFwvbZdMIAIFxTjQ53IcTubTs6jVO
MNhWq2Nj04sr882SGVscYMS0iInvv8KpfmXNx87Zwfoz1Tbmsl14ZVKDbrts
C6Y2lGnF9HN8yFl0+U79bjjPmuwUpbbjKHcn7rkTNkD3518J3tyClcZLFWUP
7gLBXJtGh/5D3K62UGwYbw0V/SM/jWfycUGdxse7GVZw0Peb+v7IQry8X+HW
USETRKone1qOF6BxLNU6JsOEXaSsdkZQDSpcz1dhuFmC3qeGRbsWEdrpam57
/7YFuJW/+dM7qAW1luVnhahZgIuXpvzsvXbkOJonMJsxh7yw12cthM+RTqtM
KGPeDNq9Get8NLtQ91CsZuCcKUzq0s+8vPoKrVibWPLppnA82SQib1MvEvww
4cthm8DrdzS/qI4+9CKZ2BWSZAzhaQ5/K3n2o86K+W0Twp3QarL7UqvCAFLk
zSdqLBqBoUrj2E3OEHIqs/0538cIGI0xLgo5YuTiWiX6vW4HyCzJVSeRJOrq
GCqI1dwB876PQtsMJOjp0t6/ws4bQr91mJZB5gjqI1dLlygDSDhAW0+8G0XM
G1aNsVEGsLVQErSGMYZ0aQ2Raz/qA59bdms6dRzpPD1lFRmnDwcc0zkdjyaQ
571bp+NW9KA2NI6wW/mA6trUuvfn68GC6l55UcAkShQtT23U1wO/LnsbRrEU
beRLN6Q3E6Bqr9bceF2KOmY7xC8wAc0333qElEvRTJn6qk4TARapaRElfCmq
f5aj9eQhAerbhblb26Ro242p2XX1BDyLZQ7Tp6RIkn1B/W7l1+GUd15R96QQ
Cj2HzHIJWEhc2Mb3pVAmNZuffYmAmv72Cq8DFPIx5FiSOQRo10Q15PIoJN9p
612cRcBKwM1R1TQKkTXaSsrpBAjLtzsqVVKoKPdu5GwiAfHrqPbK3yj0y0Ab
1z+BAMOUJj92LYVGLc9cr4snoND94PdZjRSqGr24mhRDQNI/VwvkX1Hogc+k
2ewhAoy50drlfRT6wFpKCIwkQPzku2rnAQrRZDVWhREE+BT3NWWMU8jgvtyn
k6EEKMtVuelSFMpiNgQOhBCAY1K6H89QiH/aXHEPl4ATPeyw8CUK7Yl2+1we
TIA52jTx5QuFrnYtOCkFEfAvFXJdyQ==
      "]]}, 
    {RGBColor[0, 0, 1], Thickness[Large], Dashing[{0, Small, Small, Small}], 
     LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQrWcv9ur///f7q99vsGCPUHIIaj+72jgewS8/35Kb
vu8dnH/lCverg4lv4XzZA/ki5jJv4Pyt2UdY+e++gvMTegw/3Gx6Cef/mFTd
sd/+BZy/mO+e5IyHz+D8OV6GRZc7n8L5TTmJFZqeT+D8auZV5UVvH8H5iQ3n
Va6teAjnT937dMacrAdw/q77GjxrlO7B+coCDk4h827D+Zu0OrIePb4B598/
ulHBzOwanP9UZ6rR/m2X4XzBupVmeowX4Xwds/c6Sz+fgfObXd5e2FlxHM4X
DVk3IVL8EMK+b0f5T6jsgvOX3n7a+7JlHZwfGyiz5XbyFDh/J1f11UOlk+1h
fNNHjHKNEevhfOUPu39aHdoJ53suvnnWL+IQnO/qK8T8detxOL8//nqDwfYz
cP5xP1neAKGLcP5bRdG6S7Muw/mlJdqJ/WLX4PzrdwSC0k7cgPMTKm2es/vc
hvMPa5t3HWa9B+erce55scTjAZwvuyfblbXjIZzP8ItpZdGjR3D+98C9cUdV
n8D5t03ipVVbnsL5BeECgkp3nsH5klOeRLDIvoDz10UvWP654iWcH25b73Fi
7ys4f2NcrpLVn9dw/g8uZ+adoW/h/KCL1mayM97B+Q4cmhP4fN7D+dD8AucD
AH5IerI=
      "]]}, 
    {RGBColor[0, 0.666667, 0], Thickness[Large], LineBox[CompressedData["
1:eJwdynk4FGofxnHRRseSkpRtkF1jxu7Q8xsJiSypKNlKaiQdZSnq2LOU7NGx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      "]], LineBox[CompressedData["
1:eJwdxQk41IkbwPHJUZJoS1q58hvEOMYxY4zrfRlUpJArybXl2SgpSluK0KGi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      "]]}, 
    {RGBColor[0.654902, 0.654902, 0.0117647], Thickness[Large], 
     Dashing[{0, Small}], LineBox[CompressedData["
1:eJwd1Xc41Q0fBnDeKPIYRwjZxzgn+8gsfb9mRqTS0hMJDYp4klWUlSQtRfFI
RVJyzIzKz0h2xuGcY2cmmSlF4u197+u6r/ufz/+3/DGfPR7/4eDgSPzT/60G
iE2srs4QfYVenC7+POizSI5ZXJoh7NPjKqYDeDC3QFt5/vsMUT4syhsWzIM0
it2xsS8zRKaBgP6jMB7UJ0V2N7FmiIGLjnyTV3kQh+ca7tNnCPdYj9fJqTy4
50rzCx2XGULRhuntXseDAS2RZ06UTxPxw6p8GdK82NHBN1HpOkUo715lJvXz
onSFj4i+1CQRLeL5NfLf9Vjk9Y5bsG+CeP28MSHPjQ+PxmnPdoV/JupNYntl
rf7Cn7dDYggYJ/RUaosoqvz4RKBfImlwjEjMcPzB0hbAFBttP8bVUYJxe4Ty
t6Ughp92DaRajxDnMzNGnNWFMGTN8wC/qSHiV4x3gtcHIXS91KLIfDZI2Ilk
joadJeHdt6NJKZ4fiUABenf+JmEsG6D8la3QT+R+4jv6dUQYyUJo6pjaQ0xp
Bq8q523A/M0xnkPDbOKijMHdz49FcKAmT05Pj0lIjOyUnswUxVG1uzTiFYPw
C0CVogIxJIVm6WlwthGJvtpv/vN9I6rpzahlzDcRtk/edhWaSmCE+VRraWAt
ITJ+KrGLJYmijjk3D22sIkbWRGcYP5DC/IUawTrFMqJ03a6CTQEymNEzev1z
ZA5hs3eXarubHB7ZLVXY45ZAfNx1OUstXR5L14d0VvnfAWFnpf6bJDKmqYsy
6AoJoEkwxSzEyRjtQG9NaUkAHcm5dSsyZHS8N9x4nnoPBOZdVELVyDgrv7Nq
c18S2FBzxot3kFHZUJp+2zwVOnmlF0XDyFhf4GKedzUdfLKqVh/NkVF3iFPm
8kE6XD92wNr0kyJqlB2Y08qiQyB369z7aUVUvv3y3cdFOnwpyuPavaCIfI+y
ddPscsHVmnrZn1sJlx0O9q5O54LXD9EQDkUl7MulUwntfGA0fa4gH1PCh2ed
3xkXF8LDKy7DjUNKSJ59vWhUVQqRkZVVSj+U8UKzWeS3qVLobTtqusyhgszn
jQI5EmWw5dBhnZ71Khjr0UOW9y2DUy857ubLqOBs95LdOrnXUP93VFydpQqW
1xg+Zlx8AzcuL+snJ6mgU3KxzWlDAmJpoUKaZhQsDIROJQ8CGBpc+zfbU1Bg
f63LwE0CNmmM3NQ8RMFKIda5PeMEWEYLSx/0oaCIWciuFNsKmHfcTiKnUDCk
5EFQ+FIFpCpnNGf/oKD1k65m+4NVYFj+1O7nKyrORuUcrzlTBZNWJ2pEqqmY
dDJidWtEFRyT2vBiWwsVx9XVtak5VXBTXJ6T/omKMSWXEtZwVUO/3fUMWYnN
WNescriEXg26CuR0CN2MO376j8uvqwFu3gH+n7tVcbrb5nKSVA2EX5ClpLuo
4r23spKCtBrIfu3/88gZVRwLr7dd/rsGJlBf4FeMKkbzS9OZ+TXAsOM93Feh
iu8V3vlfc34P6wM2nt2no4YWdsJrvhfVgumvJ3mFZHWMd+WdW6yvBeMSz2t6
NHVk+3MMrPTVwpZuh/73qI6eqdNlPGvr4OGNc5YbnP/4mQY/qf11UNIVGXvk
/h9/K2LIbKEOXCrr6xuFNdCT+a3ytl4DABeXVQlJEwsmvtATbRqgIS6rR09B
E5dXhv5NcW6A9LWSy+9pmhiv0hb0NLoBWhz69ko5/vGBL7XLmA3gOVwalpr4
x0sefzR4vhH2ufrY85O08IYL65JWcRNYJ29T+vRYC6Mnt8FYUxPwmr8dob7U
wtCgx7+Th5rARxMcg4q10PvOmeB1As3QO9v7aHuTFtrXrjnX794M9tz3Hngs
aKGAptaJOOEPEOKtOmpkp43xKzF242daYMnlWQbBTcPoa9N8qREt8FDFf6GB
RMNQcceGvfdb4LykgteYNA29abI7iHct8Dv4lqm9Hg1VCpzkGvlbYavYcfvR
EzRc92lW4rF7Kzhkf9fY9YGGtfbS/A7CbSDcEnJKIksHRTQGxfyk2oDqXd4U
/EoHj/JnyCUot4GN2aDfdLUOLjWqbWEbtYFWkrQM/4AOqllvO3zUrQ3Eve6T
1cS24E2zw1lnC9tgca/s5w0xW9DJ4L7Frf3tEGr7PLMsRBefbjyyq+BoO+wj
hDKKruni/ILcoU7Pdijd5h5cl6yLcUXPTkuEtUNtTHSE3htdJGgldx5ltsMP
jV3CRiu6qKjOGsz72Q5e5XdOkK7o4ZS8aGj7AwbkmEBG6Ut9NAh55FuZzoAD
xVyFVRX6GN6h7pGbw4DYQu/zEwx9FLtiuTO+igGjjhomiUv6uH0yQNJmggFO
bqTd3tYGeONV96tKww5IvLJacXDKALVt02Zy2R2gGifSH+dghBfS1YYfDnWA
7Uc3T9JJI3z/u4QZP9kBjgV5ShVhRuiU2/b2NEcnjCkFff2XboThomviKJRO
2Pg9s+IEaSsyBjwoaQGdcPX6/vK0vq3of07V9YYYE9Ze/13gl2KMYutn3uyX
Z4JOrbJ1/RtjLHmYLy6jxoQXOR+aj/cZ43KDYWu2CRMutFnuDZbdjuHyVtBw
mgljAb4L0pnbMf6DuzR3NRNInF7eW2sAtdwpQU3NTFg++94tcAKwbfFLxx02
E66fuxq19s/9iij9E6cwzQT6C0GqvAbig5DLv0CCBeZRLNlLFxCfUlK7gn1Y
8OzUN6OLCiZoVe6qaxrMgoZqTz6qgQl+3qt0izeKBXVOlV/57E1QLSzbKukB
C6LKy/YHB5tgfmdZcVENC1amq5NJTBMsD2fdnd3EBon6ydalJFM8Kp48V6zM
Bpc6Q4mofFPkzHG2C9NmA8EXPr6vyRTNu0a5BHawwXevbWkLhxk2aH77R9WP
DfUuJwctzpghq1doz/E6NqzYrbBc95mjzTUP9rl2Nhj5Cs71+5rjG8My54he
Nsy3d9lnx5tj2j03r7RZNngHvdhiXG+OJx1eRXaLd0ETaXXI2dQCl6oPF9uf
6gKdDr6sHxaWeNov1/jIP12wc+OSjupJS+yX437ndbELah8snKqLtcSqizmt
Mbe6QCi79+6ONku8ps85UVXaBSzd/p5bbjtQ6sVTKf313XDAyynF5qEVxh/6
9dhCpBuE1Tk5peutkIPHgeoo0w2mooJeofNW2JymWb1Nvhs4/h9r/C+oCnOm

      "]], LineBox[CompressedData["
1:eJwdjXk4lIsegK0pMUSclCzfGEYYIzPJ1u9naXCKGmXNEpVy67ZIRddeiCtC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      "]]}}, GraphicsComplexBox[CompressedData["
1:eJxdmHtczfcfx9vk1hyM0C8xNdORKHJEReV0Wy47cl2b3IpaJss1Rq5plzAO
IxuLGSPOWG2hyW2Nk0vSnOa2Ublv2Slk7NFv7Dzfn4f5x+P5eD8/7+p8v5/X
5/M+ruOTouJetLOzq3nBzu7p/12aHL9VoTtWsKndzHOhLQv71e53yEiz7hDO
/5cDYfweBbGpczT1g/BhfBh/7Urz6RRNK/FhfBjfePja6F7GV8SH8WH811Pm
zUzRvCY+jA/jH/+k8UGLwUN8GB/GD9+xpn4vo5f4MD6MP+Hqyk7mxB7iw/gw
/ubfR0SmaHTiw/gw/tVHLlO0Jl/xYXwYv0OD8k8sBj/xYXwYf0yLr3PTrAHi
w/gw/sb2Sb/ojIHiw/gwftKazPlW52DxYXwYf8WGec3Nif3Fh/FhfFPW2M1Z
+XrxYXwY/8w2fc8UTaj4MD6MX7WrU6EhJkx8GB/Gb5bTeJTWFC4+jA/jd91/
91ZdXYT4MD586xnvL0hwWf/bXM39QNbDaRMSDuiMPxVMHLQnqbexLhDf6977
TX2NzeTnwfgjl9jvNCe2kP6tvh7RuszgLD6MPyzXxW+Z1UV8h3e/jzInuokP
43tMy6zIyn9V/PSl+kytyV18GH/7R5087ew6i99o45mraVZP8WF87Zd7p8Xo
u4mvv7jLaHXuLj6MPzRm0+iYo93FX3RjWl5Wvo/4MP6qd+IWauJ6in+kus8l
Q0wv8WH8kpldtuY38BXf7tm/PuLD+M0X/3k8cXsf8YOaFL5qyvIXH8Y3rPj+
rnNkgPjznT4Oj9H3Ex/GX/50v9zpJ/6z/Zwc9Pz+/4fxb5xzzcwvDBI/9Wm/
o2p/wvgNL9h7Gtv0F3/T0/3vqPYbjO/+240fEuP14hd0jErUxIWID+OHXze/
od8XIv6vHrq/K3LV/oTxJ93dddXZIUz8Om+nFfkN1H6D8ZdZV06zRoeL3973
cQfjyAjxYfyvaqfVN+9UXHb+hS3zNZWy/76x3CssMzgE/fucd+ezP9nPsOOz
/jmBrIfZv6xnv7Iexufnwexnfp/zn620ak1t5PdhP9MPZj0+zH6n3+2JpYes
zq7Sj/1OP5j1+DB5QL/41LGNhsR0kn7kAf1g1uPD5AX9bn569w1TVhfpR17Q
D2Y9Pkye0M9nVH5RWrK39CNP6AezHh8mb+iXHLuoSufoI/3IG/rBrMeHySP6
7Z0a0bIyVyf9yCP6wazHh8kr+j17vUb2ln7kFf1g1uPD5Bn9vD8ojdY/8pN+
5Bn9YNbjw+Qd/aY8vS9k9pV+5B39YNbjw+Qh/SwG77OG9kHSjzx87v7zD7Me
HyYv6fdwRMsJ2qRg6Ude0g9mPT5MntKvzegHNXUF/aUfeSr3dRuzHh8mb+nn
O+GXNEvzEOlH3tIPZj0+TB7L/SEh38k0LlT6kcf0gyWfbD5MXtNvVtKmHWl7
w6QfeU0/mPX4MHlOv7UzFgXE1IuQfuQ5/WDW48PkPcx9jP7MS9SZh6Sfbd6B
mWdg5hWYeUQ+b9u8ATNPwMwLMPMAzH0f5j4Pc1+HuY/D3Ldh7tMw92WY+zDM
fVfuB7bPqzink5PRckjOT+p8ftQ536jzeVLnvKLO50ud84c6nzd1zhPqfP7U
OR+o8zyok/fUeT7UyW/qPC/q5DF1nh918pU6z5M6efnc/e6f50ud/KPO86ZO
nlHn+VMnn6jzPlAnb6jzflAnP6jzvlAnD6jz/lBnf1PnfaLOfs0v3tvI+OkJ
eX8Ge139XmfcJ99nUJfvI2ws3zfYWL5PsLF8X2Bj+T7AxjLv21jmeRvLvG5j
mcdtLPO2jWWetrHMyzaWedjGMu/aWOZZG8u8amOZR21Mnq3+Wfd49/oTBSVn
fu19wXIvEC5//Qu/iSmaoO2NDT86Z+4L/GLS0tlDq62BcI+z2RFfuj8ULmo1
7YLbsqbiR8bps7Yamkv/e8Pjs5P0/5N6xYEhTwaZFYetfct7vMVZ/Nn6Q+1a
V7pK/b0HOaFLtW7CW8r3jWlmchP/wVsD46Zr3aVe1TQ4ozxRseuT0G3vWt3F
nzm9LLsk0VPqSe6nSoNNirMcS/4o0nVVv09YjznrLN5Sf7DJs6nhkeKVrb3a
rgnoLn5eVO3n4Sk+Uu+Zbe1el6m42O1+v5ArPuLXxhw8/MC5l9Sn5+UN3x2g
uLnXgfHVqb3E75W4pHJrfm+p7z02P2X0FcWD/RembXbto/7eWZGNh8f4S91a
HPJ5kwWKl4eH7xhy1F/8nMXNu9rb9ZO692WHwwdcFZ8cqjltF9dP/L/CE7f/
YgiS+v7p8cm54xTbf3OrduTiIPGdBw/225MVLPULcwbYZ+xV3PG7kx96lQaL
7zes+8l0a3+p/7Wg29rYenrhkHyTS8PX9OJHRzvGjNWHSN152cvagGGKY4+s
2n1lRoj4c8Y+rPI1hkrdL6NmX8utipccnxH0XWGo+JkTLyxsVhkm9ejVlgF3
7iv+8vSokow24ep9mPxDyxu6CKnPXr//8pEwxcdK/WPj4iMkv+T7INt+Jc+o
/zfvyDeYfIPJN5h8g8k3mHyDyTeYfIPJN5h8g8k3mHyDyTeYfIPJN5h8g/+b
b8zbfP52CVHp7fSPhCud0nd+bX1RfOZr6gFFnn8utqj8mtr3UuzLdo7iMz/L
+/kkZEFQTFvhKVNqqk+ltRef+Zj6Z2t3L5tvVZz3Rlrwj2kdxWf+lf1i8jtz
SadV+z++xQevmjuLz3wr7+dPha39U1R+fbdgY/FCjTq/mF+pN53a2TQwRvG6
ga2aTNWq8435lPrA96tKHtcpLht10esVc0/xmT+pf5ye+2BHlmKnuKyhpxPV
+ch8Sd1snOscrVc84r1Js+Zp1PnJ/EjdISu4X+NKxWvndd3gaVLnK/Mh9Yhd
DcfnpSku/aD64EVD4PPnc7LKq2OXrh/xMSp2KHr7vdBHQeIz31GvuHZi2EuV
ij3OBtZrF6nOb+Y36va3sq9f0ymOtLitqclU5zvzGfWOVStm709T/M7l+u4n
74SIz/xFPeR+ssMqi+IPy2/mbQlQ9wPmK+qxj4d/lqBVvONWUeTcDLW/mJ+o
L3mhT7fgFMXHq3Zfirqi2Mklffsn54tl/6XGBQ8doG0o+5f9Sh4eSCkf+ubZ
Q8KnKqIHTLSzF5/9Sv3T9VO+Xe7cQOX7lh9zqtIc5efnl+f1vubcWtazf/GP
zztzs56xlfD40sv6bM0rsv7tD29OOGPoIOvZz/gTLNX+YzUdhPe8ODehp7mj
rL+wefrOrkaVv+xv/KtVqYsPGl4T9mrbcM8qjYc6zw7YVX9kUXnNfscf16hJ
kYvRQ9jks7r2nsFL1v+RENZuhsZb1rP/8X/tsK7FXIuXcOuvmn3hHtlD1nvO
bBLc0aTOA/IA/xuXFrsmZ/QQHrb356Pn7/SU9ZMXlcSeM6jzg3zAv6ctK27r
pRM2HtxwY2mGr3r/lq9LX2RV5w15gd9Nt7HGXOwrXGIe95LOy0/W386Mye5u
VOcT+YE/JTjWaU6yn3ALi7tXRXGArNdu61j8m66vrCdP8LMHeQR0duwrbCj/
PWp1cqCsj//2dvUKS+Dz52Oyuh/dffPemLLcQGHzwzf9XR1UfpSOKftoU4A6
L8kbfEefi4ePdlF8+++AU7XR/WV9TdyBdrMy1PlK/sj9tM/BoRveV/crB/sO
Y4p3qjxynLzRNPiKOo/JI3negVmVyadUPw+Hen9ue6LyqWfywuBOXur8Jp/k
vhu6ZFZke8WRza8vSh0UJuuHzY4993eqOu/JK3lfBkxq7Jak7l/vtD7hOHKj
yq/p88Pjfi4Ol/XkF37OkMgNjwpUv3SX7K+6VUUE/R9VOCZM
    "], {{
      {GrayLevel[0.5], Opacity[0.5], EdgeForm[None], 
       GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxFmHm4VlUVxvdiutzLoCA4ICoyw2W4zBcQAkVRhECcxaBo0DQRHEpTLErB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          "]], 
         PolygonBox[CompressedData["
1:eJwllvnTznUUhs+pZpppxkSkJFmK3haKiJAiIUWWKGXJW0Rki1SylLLzVmSn
IkvakDWEiqiI7Ftlizba/oCue+4frplrnud5n+fzPec+5/NWLOzbps8FETEd
LoKhGfESNMfvh6r4KhiNj4HB+HPQGL8Xrsc/hqH4MLgV/wwm4BPhLnwnLMAX
Qn38G3gHfxdexF+ApngzuBFfDq/gI6Ey/oE+o8/CCHw4tMBbhr/rTpgX/s47
8K0wC58NV+Lj4GH8angS/zr93jG4Qs8GD+FloBQ+LP3sxaErvi79LIehNP4q
tJbD5fjL6bOUhEJ8I7yJH4En8C9hGn4UJuDjoQP+KIzCX4O24TOMxcdA+/CZ
R6oW0Cr8m7fjX8DU8HcuwhfCQHwQ3IZ/Dm+Ez9Af7wcN1Av1WWeBbnh3mIvP
gV5473Bvb4AR4R4vw0vAxeHXluCXprMyONz7AvUknAH1qgoMCfdMvbxJNQv3
dC1eEorh48JZuyXtypzOeq0yFj6zsnGzahTOyEr8Mrgk/JqyWQ3GhjP6LH5d
+mwNoS/+L+zBzypzyh700XvhrFaHSeHMNsMPwwr9FryHz4f++AD1BD8HO/Cd
UKS/hY54J/UI/0U9x79ST/HfYBu+XZnFT6hH+EaYhc+EHnhPzRz+I6zV2eAt
fAoUKkuaOXw/fIIvVY/Va+iCPw6N8B9giXoRrvWQ9Gyp5gPTNVJtGulv8NXp
2T4Uru3z6dlWjTvrt9KzfQCO4+XUU3w9/KFawhnNojKN/6MzhGuurAxIZ0+Z
2YdfBZXwj8K1eBA2hWuis98DH4afQc/WOP1ZPeOG9IxqNotgU3rGNFuTYU16
ZjWrysRZ/Bn1BN8Cu/Cn4GfNDnyHd4efwjtkm2ZDPcDnqIfpnaFdoR25Pj3j
mm1lZkW6hqqdMr5UvYCD4Zk4hfeG0+Fn3I2XgfL44nAvm8CycE93pHeWdtV8
2JzeMdotU8K7oFbatRM06zXTz66Z126onT6rdoR2793pZ9UO3pLeYdpdM8K7
p07atYO2p3eiduHccDZbpHutjGo31Uu/px2lbDaF5eGMHsLLQuXwa8ryA7Au
nGnt5rrp2mpHa3YapmuhGdJuaq5MhneUZvE+WBWeyWOqDRSEP1NcWUnfDRcq
U+nMKqvaQQfxnpq5cI0r4PPSs18znN3z6VlWhnvhJ9OzeSqc9RnpXanMP62s
pGfzZLiXE9O7XD1VtvakZ08Z01mnpmdXZ1b2X0/vCs2Asvl7ejcoo9fgs9O7
oFp49w5Kz6p2sLL1afpuVMZ0lzRIZ0V3irL7bfpuVYaV7e/Td68yriyeSe8m
ZbI8/nZ691eHiviC9K6rrWdI10S1UA97qLbp3XM8XNsj6V2pGp9OP4POvjm8
C9ukZ087Ubu3LWwN72Dtisdgb3hnvK/awP7wHaC7qVX6u3RH7U2fQb+tHXE0
3RP1QhlR9iand6Ey+Gv6GfVs+k3t8vaqUXin63+JGuldov8pKimL6bu0bnjX
P6Iahnf+n+kMKTv6Dt29HWBX+A7Wrm+X3oXa+X+na6pa6jP/4R1hX/iZ/0rf
Ubqb9Bv/Az4KPJw=
          "]]}]}, {}, {}, {}, {}}, 
     {GrayLevel[0], Opacity[0.4], LineBox[CompressedData["
1:eJwt02N3FgAYBuC3+gHZXK5l15aNhWXXMpdtt2zbtm27LZuLCz+g6z2nD9c5
93k+PvfzhERFR/ZNFAgEEognmONoK2wjB/3ozwCSsp2cDGQQg0nOPvIxhKEM
IwWHKMBwRjCSlByjMKMYzRhScYpijGUc40nNOUoygYlMIg2XKMNkpjCVtFwj
jGlMJ4Z03KICM5jJLNJzj8rMZg5zyUAs1ZjHfBaQkSfUZCGLWEwmXlCHJSxl
GZl5QwTLWcFKsvCBhqxiNWvISjyNWcs61pON7zRjAxvZRAi/aMlmtrCV7JTT
ZxjhxNLG7C+t+U0r/hBNAi34QXN+EjyQbzTlC034Sh8+E8lHGvGJ3rynAW+p
zzt68Zp6vKQur+jJc2rzlFo8owePqUEc1XlEdx5SlftU4QHduEslblORO3Tl
JuW5Tjg36MLV4H64TFmu0JmLlOY8pbhAJ85SgtMU5wxRnKQoxynCCTpylEIc
piBH6MBBQtlPfg7Qnr3kZTd52EM7dpGbHeRiJ8lIos/E/3/3H9SYfBc=
       "]]}}], 
   InsetBox["", {-0.8706300667830338, 44.57142857142858}, {Left, Baseline},
    Alignment->{Left, Top}], 
   {FaceForm[RGBColor[0.666667, 1, 1]], 
    StyleBox[RectangleBox[{-0.9687306999179377, 43.42857142857143}, {-0.610663388975538, 36.95238095238096}],
     RectangleBoxOptions->{RoundingRadius->0}]}, InsetBox[
    StyleBox[Cell["\[Delta] = 0",
      GeneratedCell->False,
      CellAutoOverwrite->False,
      CellBaseline->Baseline,
      TextAlignment->Left],
     FontWeight->Bold,
     FontColor->RGBColor[0.333333, 0, 0.498039],
     Background->RGBColor[
      1., 1., 1., 0]], {-0.9368479941490935, 38.57142857142858}, {
    Left, Baseline},
    Alignment->{Left, Top}], InsetBox[
    StyleBox[Cell["WW\[Rule]WW",
      GeneratedCell->False,
      CellAutoOverwrite->False,
      CellBaseline->Baseline,
      TextAlignment->Left],
     FontSize->22,
     FontWeight->Plain,
     FontSlant->"Italic",
     Background->GrayLevel[1.]], {0.4684435755084053, 2.6666666666666714`}, {
    Left, Baseline},
    Alignment->{Left, Top}], GeometricTransformationBox[InsetBox[
     StyleBox[Cell["f = 0",
       GeneratedCell->False,
       CellAutoOverwrite->False,
       CellBaseline->Baseline,
       TextAlignment->Left],
      FontSize->22,
      FontWeight->Plain,
      FontSlant->"Italic",
      Background->GrayLevel[1.]], {-0.7480042753644032, 19.42857142857146}, {
     Left, Baseline}, {0.24034655118051465`, 5.523809523809525}, {{1., 0.}, {
     0., 1.}},
     Alignment->{Left, Top}], {{{{0.6611781297401536, -0.01931945799241283}, {
      29.13350265697686, 0.6611781297401534}}, {0.28832645485464614`, 
      26.691105584519807`}}}], 
   InsetBox["", {-0.9147753516937405, 20.57142857142857}, {Left, Baseline},
    Alignment->{Left, Top}], 
   InsetBox["", {-0.6793338321699711, 19.23809523809524}, {Left, Baseline},
    Alignment->{Left, Top}], 
   InsetBox["", {-0.8853451617532694, 16.57142857142857}, {Left, Baseline},
    Alignment->{Left, Top}], 
   InsetBox["", {-0.6400935789160094, 24.190476190476197`}, {Left, Baseline},
    Alignment->{Left, Top}], 
   InsetBox["", {-0.8411998768425626, 25.904761904761912`}, {Left, Baseline},
    Alignment->{Left, Top}], GeometricTransformationBox[InsetBox[
     StyleBox[Cell["f = 0.5",
       GeneratedCell->False,
       CellAutoOverwrite->False,
       CellBaseline->Baseline,
       TextAlignment->Left],
      FontSize->22,
      FontWeight->Plain,
      FontSlant->"Italic",
      FontColor->RGBColor[1, 0, 0],
      Background->GrayLevel[
       1.]], {-0.9098703200369953, 26.857142857142854`}, {Left, Baseline},
     Alignment->{Left, Top}], {{{{0.5209939307178558, 
      0.02198038862332603}, {-33.14615299303625, 
      0.5209939307178558}}, {-0.7331411060547803, 2.624654731706798}}}], 
   GeometricTransformationBox[InsetBox[
     StyleBox[Cell["f = -0.5",
       GeneratedCell->False,
       CellAutoOverwrite->False,
       CellBaseline->Baseline,
       TextAlignment->Left],
      FontSize->22,
      FontWeight->Plain,
      FontSlant->"Italic",
      FontColor->RGBColor[0, 0.666667, 0],
      Background->GrayLevel[
       1.]], {0.05151588468506363, 22.476190476190474`}, {Left, Baseline},
     Alignment->{Left, Top}], {{{{0.3429719360497515, -0.02418948079929946}, {
      36.47743655200068, 0.3429719360497514}}, {0.6633546140022497, 
      7.9302458830917395`}}}], 
   InsetBox["", {0.7970806965103334, 31.61904761904762}, {Left, Baseline},
    Alignment->{Left, Top}], 
   InsetBox["", {0.8510360447345302, 39.42857142857143}, {Left, Baseline},
    Alignment->{Left, Top}], 
   InsetBox["", {0.7725555382266072, 32.}, {Left, Baseline},
    Alignment->{Left, Top}], 
   InsetBox["", {0.7921756648535883, 39.23809523809524}, {Left, Baseline},
    Alignment->{Left, Top}], GeometricTransformationBox[InsetBox[
     StyleBox[Cell["f = -1",
       GeneratedCell->False,
       CellAutoOverwrite->False,
       CellBaseline->Baseline,
       TextAlignment->Left],
      FontSize->22,
      FontWeight->Plain,
      FontSlant->"Italic",
      FontColor->RGBColor[0.666667, 0.666667, 0],
      Background->GrayLevel[1.]], {0.7627454749131168, 32.1904761904762}, {
     Left, Baseline},
     Alignment->{Left, Top}], {{{{0.15302462146634543`, 
      0.02544812571086299}, {-38.37545744314715, 
      0.1530246214663455}}, {-0.293892881324271, 65.09751743658806}}}], 
   InsetBox[
    StyleBox[Cell["",
      GeneratedCell->False,
      CellAutoOverwrite->False,
      CellBaseline->Baseline,
      TextAlignment->Left],
     Background->GrayLevel[1.]], {-0.9245854150072309, 28.380952380952394`}, {
    Left, Baseline},
    Alignment->{Left, Top}], InsetBox[
    StyleBox[Cell["f = 1",
      GeneratedCell->False,
      CellAutoOverwrite->False,
      CellBaseline->Baseline,
      TextAlignment->Left],
     FontSize->22,
     FontWeight->Plain,
     FontSlant->"Italic",
     FontColor->RGBColor[0, 0, 1],
     Background->GrayLevel[1.]], {-0.5959482940053018, 11.047619047619055`}, {
    Left, Baseline},
    Alignment->{Left, Top}]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  AxesOrigin->{0, 0},
  Background->None,
  BaseStyle->{FontFamily -> "Times", FontSize -> 24},
  Frame->True,
  FrameLabel->{
    FormBox["\"x\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(E\\), \\(max\\)]\\) (TeV)\"", 
     TraditionalForm]},
  ImagePadding->{{68., 9.005322}, {72., 15.5}},
  ImageSize->{550, 350},
  Method->{},
  PlotRange->{{-1.0416666666666667`, 1.0416666666666667`}, {0., 50.}},
  PlotRangeClipping->True,
  PlotRangePadding->Automatic]], "Input",
 CellChangeTimes->{{3.6307360287032843`*^9, 3.630736112962929*^9}, {
  3.630736148668799*^9, 3.630736217257115*^9}, {3.630736249020434*^9, 
  3.6307362555999126`*^9}, {3.6307368453488913`*^9, 3.6307369109021063`*^9}, {
  3.63073697438026*^9, 3.630736996012547*^9}, {3.630737037716551*^9, 
  3.6307372147061*^9}, {3.630737250788962*^9, 3.630737306851981*^9}, {
  3.63073734004142*^9, 3.6307373471532373`*^9}, {3.630737380635138*^9, 
  3.630737390461052*^9}, {3.630737432466013*^9, 3.630737546273559*^9}, {
  3.630737581595685*^9, 3.630737616473589*^9}, {3.6307376473562927`*^9, 
  3.630737691347671*^9}, {3.630737733429109*^9, 3.6307377867875443`*^9}, {
  3.630749306336619*^9, 3.630749343407662*^9}, {3.630749506430603*^9, 
  3.6307495249110193`*^9}, {3.630749722319112*^9, 3.630749782783002*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"P2", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Ew", "[", "x", "]"}], ",", 
      RowBox[{"Ef", "[", 
       RowBox[{"x", ",", "0", ",", 
        FractionBox["\[Pi]", "4"]}], "]"}], ",", 
      RowBox[{"Ef", "[", 
       RowBox[{"x", ",", "0.5", ",", 
        FractionBox["\[Pi]", "4"]}], "]"}], ",", 
      RowBox[{"Ef", "[", 
       RowBox[{"x", ",", "1", ",", 
        FractionBox["\[Pi]", "4"]}], "]"}], ",", 
      RowBox[{"Ef", "[", 
       RowBox[{"x", ",", 
        RowBox[{"-", "0.5"}], ",", 
        FractionBox["\[Pi]", "4"]}], "]"}], ",", 
      RowBox[{"Ef", "[", 
       RowBox[{"x", ",", 
        RowBox[{"-", "1"}], ",", 
        FractionBox["\[Pi]", "4"]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"0", ",", "15"}], "}"}]}], ",", 
    RowBox[{"Axes", "\[Rule]", "False"}], ",", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<x\>\"", ",", 
       "\"\<\!\(\*SubscriptBox[\(E\), \(max\)]\) (TeV)\>\""}], "}"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Black", ",", "Thick"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Black", ",", "Thick", ",", "Dashed"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Red", ",", "Thick", ",", "Dotted"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Blue", ",", "Thick", ",", "DotDashed"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"0", ",", " ", "0.666667", ",", " ", "0"}], "]"}], ",", 
         "Thick"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"0.654902", ",", " ", "0.654902", ",", " ", "0.0117647"}], 
          "]"}], ",", "Thick", ",", "Dotted"}], "}"}]}], "}"}]}], ",", " ", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"PlotLegend", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(m\), \(H/A\)]\)=200 GeV\>\"", ",", " ", 
         "\"\<\!\(\*SubscriptBox[\(m\), \(H/A\)]\)=150 GeV\>\""}], "}"}]}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{"LegendShadow", "\[Rule]", "None"}], ",", 
      RowBox[{"LegendBorderSpace", "\[Rule]", "0.2"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"LegendPosition", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0.0", ",", "0.0"}], "}"}]}], ",", 
      RowBox[{"LegendBorder", "\[Rule]", "None"}], ","}], "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{"BaseStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"(*", 
       RowBox[{"Bold", ","}], "*)"}], 
      RowBox[{
       RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", 
       RowBox[{"(*", 
        RowBox[{"Italic", ","}], "*)"}], 
       RowBox[{"FontSize", "\[Rule]", "24"}]}], "}"}]}], ",", " ", 
    RowBox[{"ImageSize", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"550", ",", "350"}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5993999544744463`*^9, 3.599400229321273*^9}, {
   3.599400421037428*^9, 3.599400435704442*^9}, {3.599400470122661*^9, 
   3.5994004923283367`*^9}, {3.599400624379681*^9, 3.59940064719445*^9}, {
   3.599400720251354*^9, 3.599400903745118*^9}, {3.599401015276573*^9, 
   3.599401084064399*^9}, {3.599401183975692*^9, 3.599401218971755*^9}, {
   3.599401257821072*^9, 3.599401289918933*^9}, {3.599401382720055*^9, 
   3.5994013848160763`*^9}, {3.599401432206583*^9, 3.5994014467008123`*^9}, {
   3.59940147737199*^9, 3.59940158234923*^9}, {3.5994035325157433`*^9, 
   3.599403588978567*^9}, {3.599403672817933*^9, 3.599403696970179*^9}, {
   3.599403761824603*^9, 3.599403768445586*^9}, {3.599403798862773*^9, 
   3.5994038019817133`*^9}, {3.599403860990889*^9, 3.5994038771983557`*^9}, {
   3.599403927099456*^9, 3.599404155287723*^9}, {3.599404205641766*^9, 
   3.599404260403904*^9}, {3.599404316912387*^9, 3.599404326458764*^9}, 
   3.599404410969657*^9, {3.599404458297673*^9, 3.599404703312169*^9}, {
   3.5994047353080597`*^9, 3.59940476087329*^9}, {3.599404851048546*^9, 
   3.5994049407487183`*^9}, {3.599404978951181*^9, 3.5994049998241*^9}, {
   3.599405077590489*^9, 3.599405127722258*^9}, {3.599405173663835*^9, 
   3.59940521651613*^9}, {3.5994052666814747`*^9, 3.599405346669462*^9}, {
   3.599405383585684*^9, 3.5994053847845716`*^9}, {3.599405452545718*^9, 
   3.599405489683627*^9}, {3.599405527626419*^9, 3.599405588863056*^9}, {
   3.599405700044438*^9, 3.599405822311266*^9}, 3.5994058627317123`*^9, {
   3.5994059196127*^9, 3.599406032687735*^9}, {3.5994060801583967`*^9, 
   3.5994061958031*^9}, {3.599406303737689*^9, 3.599406487668249*^9}, {
   3.5994065646922293`*^9, 3.599406583218939*^9}, {3.599406676664394*^9, 
   3.59940676907297*^9}, {3.599453803791697*^9, 3.599453891077115*^9}, {
   3.5994540010934772`*^9, 3.599454074123551*^9}, {3.5994542013463707`*^9, 
   3.5994542630958967`*^9}, {3.599455694391954*^9, 3.599455722957815*^9}, {
   3.5994557957816057`*^9, 3.599455856011026*^9}, {3.599809572838586*^9, 
   3.599809594642234*^9}, {3.5998096472706957`*^9, 3.599809654610669*^9}, {
   3.5998097587844763`*^9, 3.599809788832425*^9}, {3.5998122358595123`*^9, 
   3.599812237178851*^9}, {3.629190832536241*^9, 3.629190934431891*^9}, {
   3.6291909941202*^9, 3.629191041695787*^9}, {3.6291972104397907`*^9, 
   3.629197238723794*^9}, {3.629197302527124*^9, 3.629197313508095*^9}, {
   3.629197455877183*^9, 3.6291974963749866`*^9}, {3.629197694837679*^9, 
   3.629197815567321*^9}, {3.629197861740377*^9, 3.629198004269384*^9}, {
   3.6291980808631363`*^9, 3.629198159574441*^9}, {3.629295382250906*^9, 
   3.629295420522107*^9}, {3.629453516195345*^9, 3.629453516722808*^9}, {
   3.6294555166088257`*^9, 3.6294555353506107`*^9}, {3.6294555738261127`*^9, 
   3.6294556582382936`*^9}, {3.62945568966258*^9, 3.6294557099041862`*^9}, {
   3.629463730845125*^9, 3.629463733585959*^9}, {3.629471030500576*^9, 
   3.629471031791254*^9}, {3.629471156740204*^9, 3.629471167346203*^9}, {
   3.629471894645887*^9, 3.629472043288662*^9}, {3.629472123446495*^9, 
   3.629472180791212*^9}, {3.629472224111086*^9, 3.629472290310131*^9}, {
   3.6294723942870493`*^9, 3.6294724193659277`*^9}, {3.629472469672206*^9, 
   3.629472546677926*^9}, {3.629472636594902*^9, 3.6294726667414207`*^9}, {
   3.629472810905665*^9, 3.629472845893467*^9}, {3.629472882688572*^9, 
   3.6294729009907846`*^9}, {3.629472998997898*^9, 3.629473003906838*^9}, {
   3.629473295632976*^9, 3.629473300051303*^9}, {3.629473933638905*^9, 
   3.629473934356173*^9}, {3.629473987930333*^9, 3.6294741168091497`*^9}, {
   3.629475107909326*^9, 3.6294751192727747`*^9}, {3.629791813310321*^9, 
   3.6297919299487123`*^9}, {3.6297920555946293`*^9, 
   3.6297920661589403`*^9}, {3.629793972360661*^9, 3.6297940046972723`*^9}, {
   3.629794035547583*^9, 3.629794183277012*^9}, {3.630223232837542*^9, 
   3.630223291203866*^9}, 3.630223336057242*^9, {3.6302236220530567`*^9, 
   3.630223650064623*^9}, {3.6307347728069353`*^9, 3.630735009019681*^9}, {
   3.6307350476366987`*^9, 3.63073505143141*^9}, {3.6307350909754543`*^9, 
   3.630735175816481*^9}, 3.630735656265081*^9, {3.6307357025862722`*^9, 
   3.630735707175235*^9}, 3.6307357426653137`*^9, 3.6307358142484703`*^9, {
   3.6307451232189703`*^9, 3.6307451769387007`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {GrayLevel[0], Thickness[Large], LineBox[CompressedData["
1:eJwdxQc8FPwfwPE7o+x9JJKVcfYMPfn9KJFEKo+Rp6JSJFQiWSVJWrIiO2WT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     "]], LineBox[CompressedData["
1:eJwd1nc419/7B3CyySoaQkhFWRVKqudpCSFNRShFKko+okVCMrIiIclq2JKS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     "]]}, 
   {GrayLevel[0], Thickness[Large], Dashing[{Small, Small}], 
    LineBox[CompressedData["
1:eJwt13k01N//B/BKEmVJZV/HNm8kJEXqdaNFok0fZItIsiRLWZMkKUJRSBui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     "]]}, 
   {RGBColor[1, 0, 0], Thickness[Large], Dashing[{0, Small}], 
    LineBox[CompressedData["
1:eJwt13k4VN8bAHCJosXSJlnKWK+lKFEq94SiTVKilKVQqUTSiJJKiyhZkwhZ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     "]]}, 
   {RGBColor[0, 0, 1], Thickness[Large], Dashing[{0, Small, Small, Small}], 
    LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQrWcv9ur///f7q99vsGCPUHIIaj+72jgewS8/35Kb
vu8dnH/lCverg4lv4XzZA/ki5jJv4Pyt2UdY+e++gvMTegw/3Gx6Cef/mFTd
sd/+BZy/mO+e5IyHz+D8OV6GRZc7n8L5TTmJFZqeT+D8auZV5UVvH8H5iQ3n
Va6teAjnT937dMacrAdw/q77GjxrlO7B+coCDk4h827D+Zu0OrIePb4B598/
ulHBzOwanP9UZ6rR/m2X4XzBupVmeowX4Xwds/c6Sz+fgfObXd5e2FlxHM4X
DVk3IVL8EMK+b0f5T6jsgvOX3n7a+7JlHZwfGyiz5XbyFDh/J1f11UOlk+1h
fNNHjHKNEevhfOUPu39aHdoJ53suvnnWL+IQnO/qK8T8detxOL8//nqDwfYz
cP5xP1neAKGLcP5bRdG6S7Muw/mlJdqJ/WLX4PzrdwSC0k7cgPMTKm2es/vc
hvMPa5t3HWa9B+erce55scTjAZwvuyfblbXjIZzP8ItpZdGjR3D+98C9cUdV
n8D5t03ipVVbnsL5BeECgkp3nsH5klOeRLDIvoDz10UvWP654iWcH25b73Fi
7ys4f2NcrpLVn9dw/g8uZ+adoW/h/KCL1mayM97B+Q4cmhP4fN7D+dD8AucD
AH5IerI=
     "]]}, 
   {RGBColor[0, 0.666667, 0], Thickness[Large], LineBox[CompressedData["
1:eJwt13k0VV8bB3CRBsoUFZm6hu4ppVSE8jwVpZIQkgihMqSSimYlSkIlaR4I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     "]]}, 
   {RGBColor[0.654902, 0.654902, 0.0117647], Thickness[Large], 
    Dashing[{0, Small}], LineBox[CompressedData["
1:eJwt13k4VVsbAHClgySlmyQk5xjOLiGJonpfhBSFkE6Ko6hwhRSuQqVBZSgN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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  AxesOrigin->{0, 0},
  BaseStyle->{FontFamily -> "Times", FontSize -> 24},
  Frame->True,
  FrameLabel->{
    FormBox["\"x\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(E\\), \\(max\\)]\\) (TeV)\"", 
     TraditionalForm]},
  ImageSize->{550, 350},
  Method->{},
  PlotRange->{{-1, 1}, {0, 15}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], Automatic}]], "Output",
 CellChangeTimes->{3.630745201556849*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Com2", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"P2", ",", "Pc", ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "15"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"BaseStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"(*", 
       RowBox[{"Bold", ","}], "*)"}], 
      RowBox[{
       RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", 
       RowBox[{"(*", 
        RowBox[{"Italic", ","}], "*)"}], 
       RowBox[{"FontSize", "\[Rule]", "24"}]}], "}"}]}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<x\>\"", ",", 
       "\"\<\!\(\*SubscriptBox[\(E\), \(max\)]\) (TeV)\>\""}], "}"}]}], ",", 
    RowBox[{"Background", "\[Rule]", "None"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.628428736712923*^9, 3.628428819192881*^9}, {
   3.628428865890438*^9, 3.628428866706506*^9}, 3.62843468052837*^9, {
   3.629539764163897*^9, 3.629539822387154*^9}, {3.6295399378500977`*^9, 
   3.629539951764166*^9}, 3.6298079066390343`*^9, {3.630735871373908*^9, 
   3.630735902090769*^9}, {3.630745237040929*^9, 3.63074525171402*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {GrayLevel[0], Thickness[Large], LineBox[CompressedData["
1:eJwdxQc8FPwfwPE7o+x9JJKVcfYMPfn9KJFEKo+Rp6JSJFQiWSVJWrIiO2WT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      "]], LineBox[CompressedData["
1:eJwd1nc419/7B3CyySoaQkhFWRVKqudpCSFNRShFKko+okVCMrIiIclq2JKS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      "]]}, 
    {GrayLevel[0], Thickness[Large], Dashing[{Small, Small}], 
     LineBox[CompressedData["
1:eJwt13k01N//B/BKEmVJZV/HNm8kJEXqdaNFok0fZItIsiRLWZMkKUJRSBui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      "]]}, 
    {RGBColor[1, 0, 0], Thickness[Large], Dashing[{0, Small}], 
     LineBox[CompressedData["
1:eJwt13k4VN8bAHCJosXSJlnKWK+lKFEq94SiTVKilKVQqUTSiJJKiyhZkwhZ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      "]]}, 
    {RGBColor[0, 0, 1], Thickness[Large], Dashing[{0, Small, Small, Small}], 
     LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQrWcv9ur///f7q99vsGCPUHIIaj+72jgewS8/35Kb
vu8dnH/lCverg4lv4XzZA/ki5jJv4Pyt2UdY+e++gvMTegw/3Gx6Cef/mFTd
sd/+BZy/mO+e5IyHz+D8OV6GRZc7n8L5TTmJFZqeT+D8auZV5UVvH8H5iQ3n
Va6teAjnT937dMacrAdw/q77GjxrlO7B+coCDk4h827D+Zu0OrIePb4B598/
ulHBzOwanP9UZ6rR/m2X4XzBupVmeowX4Xwds/c6Sz+fgfObXd5e2FlxHM4X
DVk3IVL8EMK+b0f5T6jsgvOX3n7a+7JlHZwfGyiz5XbyFDh/J1f11UOlk+1h
fNNHjHKNEevhfOUPu39aHdoJ53suvnnWL+IQnO/qK8T8detxOL8//nqDwfYz
cP5xP1neAKGLcP5bRdG6S7Muw/mlJdqJ/WLX4PzrdwSC0k7cgPMTKm2es/vc
hvMPa5t3HWa9B+erce55scTjAZwvuyfblbXjIZzP8ItpZdGjR3D+98C9cUdV
n8D5t03ipVVbnsL5BeECgkp3nsH5klOeRLDIvoDz10UvWP654iWcH25b73Fi
7ys4f2NcrpLVn9dw/g8uZ+adoW/h/KCL1mayM97B+Q4cmhP4fN7D+dD8AucD
AH5IerI=
      "]]}, 
    {RGBColor[0, 0.666667, 0], Thickness[Large], LineBox[CompressedData["
1:eJwt13k0VV8bB3CRBsoUFZm6hu4ppVSE8jwVpZIQkgihMqSSimYlSkIlaR4I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      "]]}, 
    {RGBColor[0.654902, 0.654902, 0.0117647], Thickness[Large], 
     Dashing[{0, Small}], LineBox[CompressedData["
1:eJwt13k4VVsbAHClgySlmyQk5xjOLiGJonpfhBSFkE6Ko6hwhRSuQqVBZSgN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      "]]}}, GraphicsComplexBox[CompressedData["
1:eJxdmHtczfcfx9vk1hyM0C8xNdORKHJEReV0Wy47cl2b3IpaJss1Rq5plzAO
IxuLGSPOWG2hyW2Nk0vSnOa2Ublv2Slk7NFv7Dzfn4f5x+P5eD8/7+p8v5/X
5/M+ruOTouJetLOzq3nBzu7p/12aHL9VoTtWsKndzHOhLQv71e53yEiz7hDO
/5cDYfweBbGpczT1g/BhfBh/7Urz6RRNK/FhfBjfePja6F7GV8SH8WH811Pm
zUzRvCY+jA/jH/+k8UGLwUN8GB/GD9+xpn4vo5f4MD6MP+Hqyk7mxB7iw/gw
/ubfR0SmaHTiw/gw/tVHLlO0Jl/xYXwYv0OD8k8sBj/xYXwYf0yLr3PTrAHi
w/gw/sb2Sb/ojIHiw/gwftKazPlW52DxYXwYf8WGec3Nif3Fh/FhfFPW2M1Z
+XrxYXwY/8w2fc8UTaj4MD6MX7WrU6EhJkx8GB/Gb5bTeJTWFC4+jA/jd91/
91ZdXYT4MD586xnvL0hwWf/bXM39QNbDaRMSDuiMPxVMHLQnqbexLhDf6977
TX2NzeTnwfgjl9jvNCe2kP6tvh7RuszgLD6MPyzXxW+Z1UV8h3e/jzInuokP
43tMy6zIyn9V/PSl+kytyV18GH/7R5087ew6i99o45mraVZP8WF87Zd7p8Xo
u4mvv7jLaHXuLj6MPzRm0+iYo93FX3RjWl5Wvo/4MP6qd+IWauJ6in+kus8l
Q0wv8WH8kpldtuY38BXf7tm/PuLD+M0X/3k8cXsf8YOaFL5qyvIXH8Y3rPj+
rnNkgPjznT4Oj9H3Ex/GX/50v9zpJ/6z/Zwc9Pz+/4fxb5xzzcwvDBI/9Wm/
o2p/wvgNL9h7Gtv0F3/T0/3vqPYbjO/+240fEuP14hd0jErUxIWID+OHXze/
od8XIv6vHrq/K3LV/oTxJ93dddXZIUz8Om+nFfkN1H6D8ZdZV06zRoeL3973
cQfjyAjxYfyvaqfVN+9UXHb+hS3zNZWy/76x3CssMzgE/fucd+ezP9nPsOOz
/jmBrIfZv6xnv7Iexufnwexnfp/zn620ak1t5PdhP9MPZj0+zH6n3+2JpYes
zq7Sj/1OP5j1+DB5QL/41LGNhsR0kn7kAf1g1uPD5AX9bn569w1TVhfpR17Q
D2Y9Pkye0M9nVH5RWrK39CNP6AezHh8mb+iXHLuoSufoI/3IG/rBrMeHySP6
7Z0a0bIyVyf9yCP6wazHh8kr+j17vUb2ln7kFf1g1uPD5Bn9vD8ojdY/8pN+
5Bn9YNbjw+Qd/aY8vS9k9pV+5B39YNbjw+Qh/SwG77OG9kHSjzx87v7zD7Me
HyYv6fdwRMsJ2qRg6Ude0g9mPT5MntKvzegHNXUF/aUfeSr3dRuzHh8mb+nn
O+GXNEvzEOlH3tIPZj0+TB7L/SEh38k0LlT6kcf0gyWfbD5MXtNvVtKmHWl7
w6QfeU0/mPX4MHlOv7UzFgXE1IuQfuQ5/WDW48PkPcx9jP7MS9SZh6Sfbd6B
mWdg5hWYeUQ+b9u8ATNPwMwLMPMAzH0f5j4Pc1+HuY/D3Ldh7tMw92WY+zDM
fVfuB7bPqzink5PRckjOT+p8ftQ536jzeVLnvKLO50ud84c6nzd1zhPqfP7U
OR+o8zyok/fUeT7UyW/qPC/q5DF1nh918pU6z5M6efnc/e6f50ud/KPO86ZO
nlHn+VMnn6jzPlAnb6jzflAnP6jzvlAnD6jz/lBnf1PnfaLOfs0v3tvI+OkJ
eX8Ge139XmfcJ99nUJfvI2ws3zfYWL5PsLF8X2Bj+T7AxjLv21jmeRvLvG5j
mcdtLPO2jWWetrHMyzaWedjGMu/aWOZZG8u8amOZR21Mnq3+Wfd49/oTBSVn
fu19wXIvEC5//Qu/iSmaoO2NDT86Z+4L/GLS0tlDq62BcI+z2RFfuj8ULmo1
7YLbsqbiR8bps7Yamkv/e8Pjs5P0/5N6xYEhTwaZFYetfct7vMVZ/Nn6Q+1a
V7pK/b0HOaFLtW7CW8r3jWlmchP/wVsD46Zr3aVe1TQ4ozxRseuT0G3vWt3F
nzm9LLsk0VPqSe6nSoNNirMcS/4o0nVVv09YjznrLN5Sf7DJs6nhkeKVrb3a
rgnoLn5eVO3n4Sk+Uu+Zbe1el6m42O1+v5ArPuLXxhw8/MC5l9Sn5+UN3x2g
uLnXgfHVqb3E75W4pHJrfm+p7z02P2X0FcWD/RembXbto/7eWZGNh8f4S91a
HPJ5kwWKl4eH7xhy1F/8nMXNu9rb9ZO692WHwwdcFZ8cqjltF9dP/L/CE7f/
YgiS+v7p8cm54xTbf3OrduTiIPGdBw/225MVLPULcwbYZ+xV3PG7kx96lQaL
7zes+8l0a3+p/7Wg29rYenrhkHyTS8PX9OJHRzvGjNWHSN152cvagGGKY4+s
2n1lRoj4c8Y+rPI1hkrdL6NmX8utipccnxH0XWGo+JkTLyxsVhkm9ejVlgF3
7iv+8vSokow24ep9mPxDyxu6CKnPXr//8pEwxcdK/WPj4iMkv+T7INt+Jc+o
/zfvyDeYfIPJN5h8g8k3mHyDyTeYfIPJN5h8g8k3mHyDyTeYfIPJN5h8g/+b
b8zbfP52CVHp7fSPhCud0nd+bX1RfOZr6gFFnn8utqj8mtr3UuzLdo7iMz/L
+/kkZEFQTFvhKVNqqk+ltRef+Zj6Z2t3L5tvVZz3Rlrwj2kdxWf+lf1i8jtz
SadV+z++xQevmjuLz3wr7+dPha39U1R+fbdgY/FCjTq/mF+pN53a2TQwRvG6
ga2aTNWq8435lPrA96tKHtcpLht10esVc0/xmT+pf5ye+2BHlmKnuKyhpxPV
+ch8Sd1snOscrVc84r1Js+Zp1PnJ/EjdISu4X+NKxWvndd3gaVLnK/Mh9Yhd
DcfnpSku/aD64EVD4PPnc7LKq2OXrh/xMSp2KHr7vdBHQeIz31GvuHZi2EuV
ij3OBtZrF6nOb+Y36va3sq9f0ymOtLitqclU5zvzGfWOVStm709T/M7l+u4n
74SIz/xFPeR+ssMqi+IPy2/mbQlQ9wPmK+qxj4d/lqBVvONWUeTcDLW/mJ+o
L3mhT7fgFMXHq3Zfirqi2Mklffsn54tl/6XGBQ8doG0o+5f9Sh4eSCkf+ubZ
Q8KnKqIHTLSzF5/9Sv3T9VO+Xe7cQOX7lh9zqtIc5efnl+f1vubcWtazf/GP
zztzs56xlfD40sv6bM0rsv7tD29OOGPoIOvZz/gTLNX+YzUdhPe8ODehp7mj
rL+wefrOrkaVv+xv/KtVqYsPGl4T9mrbcM8qjYc6zw7YVX9kUXnNfscf16hJ
kYvRQ9jks7r2nsFL1v+RENZuhsZb1rP/8X/tsK7FXIuXcOuvmn3hHtlD1nvO
bBLc0aTOA/IA/xuXFrsmZ/QQHrb356Pn7/SU9ZMXlcSeM6jzg3zAv6ctK27r
pRM2HtxwY2mGr3r/lq9LX2RV5w15gd9Nt7HGXOwrXGIe95LOy0/W386Mye5u
VOcT+YE/JTjWaU6yn3ALi7tXRXGArNdu61j8m66vrCdP8LMHeQR0duwrbCj/
PWp1cqCsj//2dvUKS+Dz52Oyuh/dffPemLLcQGHzwzf9XR1UfpSOKftoU4A6
L8kbfEefi4ePdlF8+++AU7XR/WV9TdyBdrMy1PlK/sj9tM/BoRveV/crB/sO
Y4p3qjxynLzRNPiKOo/JI3negVmVyadUPw+Hen9ue6LyqWfywuBOXur8Jp/k
vhu6ZFZke8WRza8vSh0UJuuHzY4993eqOu/JK3lfBkxq7Jak7l/vtD7hOHKj
yq/p88Pjfi4Ol/XkF37OkMgNjwpUv3SX7K+6VUUE/R9VOCZM
    "], {{
      {GrayLevel[0.5], Opacity[0.5], EdgeForm[None], 
       GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxFmHm4VlUVxvdiutzLoCA4ICoyw2W4zBcQAkVRhECcxaBo0DQRHEpTLErB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          "]], 
         PolygonBox[CompressedData["
1:eJwllvnTznUUhs+pZpppxkSkJFmK3haKiJAiIUWWKGXJW0Rki1SylLLzVmSn
IkvakDWEiqiI7Ftlizba/oCue+4frplrnud5n+fzPec+5/NWLOzbps8FETEd
LoKhGfESNMfvh6r4KhiNj4HB+HPQGL8Xrsc/hqH4MLgV/wwm4BPhLnwnLMAX
Qn38G3gHfxdexF+ApngzuBFfDq/gI6Ey/oE+o8/CCHw4tMBbhr/rTpgX/s47
8K0wC58NV+Lj4GH8angS/zr93jG4Qs8GD+FloBQ+LP3sxaErvi79LIehNP4q
tJbD5fjL6bOUhEJ8I7yJH4En8C9hGn4UJuDjoQP+KIzCX4O24TOMxcdA+/CZ
R6oW0Cr8m7fjX8DU8HcuwhfCQHwQ3IZ/Dm+Ez9Af7wcN1Av1WWeBbnh3mIvP
gV5473Bvb4AR4R4vw0vAxeHXluCXprMyONz7AvUknAH1qgoMCfdMvbxJNQv3
dC1eEorh48JZuyXtypzOeq0yFj6zsnGzahTOyEr8Mrgk/JqyWQ3GhjP6LH5d
+mwNoS/+L+zBzypzyh700XvhrFaHSeHMNsMPwwr9FryHz4f++AD1BD8HO/Cd
UKS/hY54J/UI/0U9x79ST/HfYBu+XZnFT6hH+EaYhc+EHnhPzRz+I6zV2eAt
fAoUKkuaOXw/fIIvVY/Va+iCPw6N8B9giXoRrvWQ9Gyp5gPTNVJtGulv8NXp
2T4Uru3z6dlWjTvrt9KzfQCO4+XUU3w9/KFawhnNojKN/6MzhGuurAxIZ0+Z
2YdfBZXwj8K1eBA2hWuis98DH4afQc/WOP1ZPeOG9IxqNotgU3rGNFuTYU16
ZjWrysRZ/Bn1BN8Cu/Cn4GfNDnyHd4efwjtkm2ZDPcDnqIfpnaFdoR25Pj3j
mm1lZkW6hqqdMr5UvYCD4Zk4hfeG0+Fn3I2XgfL44nAvm8CycE93pHeWdtV8
2JzeMdotU8K7oFbatRM06zXTz66Z126onT6rdoR2793pZ9UO3pLeYdpdM8K7
p07atYO2p3eiduHccDZbpHutjGo31Uu/px2lbDaF5eGMHsLLQuXwa8ryA7Au
nGnt5rrp2mpHa3YapmuhGdJuaq5MhneUZvE+WBWeyWOqDRSEP1NcWUnfDRcq
U+nMKqvaQQfxnpq5cI0r4PPSs18znN3z6VlWhnvhJ9OzeSqc9RnpXanMP62s
pGfzZLiXE9O7XD1VtvakZ08Z01mnpmdXZ1b2X0/vCs2Asvl7ejcoo9fgs9O7
oFp49w5Kz6p2sLL1afpuVMZ0lzRIZ0V3irL7bfpuVYaV7e/Td68yriyeSe8m
ZbI8/nZ691eHiviC9K6rrWdI10S1UA97qLbp3XM8XNsj6V2pGp9OP4POvjm8
C9ukZ087Ubu3LWwN72Dtisdgb3hnvK/awP7wHaC7qVX6u3RH7U2fQb+tHXE0
3RP1QhlR9iand6Ey+Gv6GfVs+k3t8vaqUXin63+JGuldov8pKimL6bu0bnjX
P6Iahnf+n+kMKTv6Dt29HWBX+A7Wrm+X3oXa+X+na6pa6jP/4R1hX/iZ/0rf
Ubqb9Bv/Az4KPJw=
          "]]}]}, {}, {}, {}, {}}, 
     {GrayLevel[0], Opacity[0.4], LineBox[CompressedData["
1:eJwt02N3FgAYBuC3+gHZXK5l15aNhWXXMpdtt2zbtm27LZuLCz+g6z2nD9c5
93k+PvfzhERFR/ZNFAgEEognmONoK2wjB/3ozwCSsp2cDGQQg0nOPvIxhKEM
IwWHKMBwRjCSlByjMKMYzRhScYpijGUc40nNOUoygYlMIg2XKMNkpjCVtFwj
jGlMJ4Z03KICM5jJLNJzj8rMZg5zyUAs1ZjHfBaQkSfUZCGLWEwmXlCHJSxl
GZl5QwTLWcFKsvCBhqxiNWvISjyNWcs61pON7zRjAxvZRAi/aMlmtrCV7JTT
ZxjhxNLG7C+t+U0r/hBNAi34QXN+EjyQbzTlC034Sh8+E8lHGvGJ3rynAW+p
zzt68Zp6vKQur+jJc2rzlFo8owePqUEc1XlEdx5SlftU4QHduEslblORO3Tl
JuW5Tjg36MLV4H64TFmu0JmLlOY8pbhAJ85SgtMU5wxRnKQoxynCCTpylEIc
piBH6MBBQtlPfg7Qnr3kZTd52EM7dpGbHeRiJ8lIos/E/3/3H9SYfBc=
       "]]}}], 
   {FaceForm[RGBColor[0.666667, 1, 1]], 
    StyleBox[RectangleBox[{0.44994159733386513`, 6.69257526688262}, {0.8033756919758114, 4.048698572628075}],
     RectangleBoxOptions->{RoundingRadius->0}]}, InsetBox[
    StyleBox[Cell[TextData[{
      "\[Delta] = ",
      Cell[BoxData[
       FormBox[
        FractionBox["\[Pi]", "4"], TraditionalForm]],
       FormatType->"TraditionalForm"]
     }],
      GeneratedCell->False,
      CellAutoOverwrite->False,
      CellBaseline->Baseline,
      TextAlignment->Left],
     FontWeight->Bold,
     FontColor->RGBColor[0.333333, 0, 0.498039],
     Background->RGBColor[
      1., 1., 1., 0]], {0.49692858803246187`, 5.100755667506313}, {
    Left, Baseline},
    Alignment->{Left, Top}], InsetBox[
    StyleBox[Cell["WW\[Rule]WW",
      GeneratedCell->False,
      CellAutoOverwrite->False,
      CellBaseline->Baseline,
      TextAlignment->Left],
     FontSize->22,
     FontWeight->Plain,
     FontSlant->"Italic",
     Background->GrayLevel[1.]], {0.5085116287835922, 1.7272400143936792`}, {
    Left, Baseline},
    Alignment->{Left, Top}], InsetBox[
    StyleBox[Cell["f = 1",
      GeneratedCell->False,
      CellAutoOverwrite->False,
      CellBaseline->Baseline,
      TextAlignment->Left],
     FontSize->22,
     FontWeight->Plain,
     FontSlant->"Italic",
     FontColor->RGBColor[0, 0, 1],
     Background->GrayLevel[1.]], {-0.9949670607130858, 9.607772580064786}, {
    Left, Baseline},
    Alignment->{Left, Top}], 
   GeometricTransformationBox[
    InsetBox["", {-0.9098703200369953, 26.857142857142854`}, {Left, Baseline},
     
     Alignment->{Left, Top}], {{{{
      2.8584093097517314`, -0.03181788126853548}, {-9.901207968746135, 
      0.4938647988026177}}, {2.624335885683343, -10.76185868493301}}}], 
   GeometricTransformationBox[InsetBox[
     StyleBox[Cell["f = 0.5",
       GeneratedCell->False,
       CellAutoOverwrite->False,
       CellBaseline->Baseline,
       TextAlignment->Left],
      FontSize->22,
      FontWeight->Plain,
      FontSlant->"Italic",
      FontColor->RGBColor[1, 0, 0],
      Background->GrayLevel[
       1.]], {-0.9926504525628608, 12.306585102554884`}, {Left, Baseline},
     Alignment->{Left, Top}], {{{{0.9745955560463823, -0.01922532931932389}, {
      2.609240200854325, 0.9745955560463821}}, {0.20034141585000492`, 
      3.060539652766834}}}], 
   InsetBox["", {-0.7841557190425203, 5.343648794530406}, {Left, Baseline},
    Alignment->{Left, Top}], GeometricTransformationBox[InsetBox[
     StyleBox[Cell["f = 0",
       GeneratedCell->False,
       CellAutoOverwrite->False,
       CellBaseline->Baseline,
       TextAlignment->Left],
      FontSize->22,
      FontWeight->Plain,
      FontSlant->"Italic",
      Background->GrayLevel[1.]], {-0.7480042753644032, 19.42857142857146}, {
     Left, Baseline}, {0.24034655118051465`, 5.523809523809525}, {{1., 0.}, {
     0., 1.}},
     Alignment->{Left, Top}], {{{{0.926393899529696, -0.03026162912148976}, {
      4.387481080339876, 0.8518942693167132}}, {
      0.2966646596740678, -6.635509151078889}}}], 
   GeometricTransformationBox[InsetBox[
     StyleBox[Cell["f = -1",
       GeneratedCell->False,
       CellAutoOverwrite->False,
       CellBaseline->Baseline,
       TextAlignment->Left],
      FontSize->22,
      FontWeight->Plain,
      FontSlant->"Italic",
      FontColor->RGBColor[0.666667, 0.666667, 0],
      Background->GrayLevel[1.]], {0.7627454749131168, 32.1904761904762}, {
     Left, Baseline},
     Alignment->{Left, Top}], {{{{
      0.9615623454433682, -0.023580488585631953`}, {3.1988927942112775`, 
      0.9615274031483937}}, {-0.4353272415848435, -30.814241312025747`}}}], 
   GeometricTransformationBox[InsetBox[
     StyleBox[Cell["f = -0.5",
       GeneratedCell->False,
       CellAutoOverwrite->False,
       CellBaseline->Baseline,
       TextAlignment->Left],
      FontSize->22,
      FontWeight->Plain,
      FontSlant->"Italic",
      FontColor->RGBColor[0, 0.666667, 0],
      Background->GrayLevel[
       1.]], {0.05151588468506363, 22.476190476190474`}, {Left, Baseline},
     Alignment->{Left, Top}], {{{{
      0.9487848692712642, -0.023525424458728277`}, {3.7259195906953733`, 
      0.9615943399588025}}, {-0.25534534114647905`, -16.80425207367493}}}]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  AxesOrigin->{0, 0},
  Background->None,
  BaseStyle->{FontFamily -> "Times", FontSize -> 24},
  Frame->True,
  FrameLabel->{
    FormBox["\"x\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(E\\), \\(max\\)]\\) (TeV)\"", 
     TraditionalForm]},
  ImagePadding->{{67., 8.506967}, {72., 0.1}},
  ImageSize->{550, 350},
  Method->{},
  PlotRange->{{-1.0416666666666667`, 1.0416666666666667`}, {0., 15.}},
  PlotRangeClipping->True,
  PlotRangePadding->Automatic]], "Input",
 CellChangeTimes->{{3.630745312369412*^9, 3.630745331039798*^9}, {
  3.630745609465588*^9, 3.63074564573827*^9}, {3.6307456804782352`*^9, 
  3.6307458139608297`*^9}, {3.630747844497188*^9, 3.630747936404599*^9}, {
  3.630749145775298*^9, 3.6307491496695757`*^9}, {3.630749235533823*^9, 
  3.630749240509655*^9}, {3.6307493525759373`*^9, 3.630749388623329*^9}, {
  3.6307495357845373`*^9, 3.630749589885359*^9}, {3.630749804422861*^9, 
  3.630749810796568*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"P3", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Ew", "[", "x", "]"}], ",", 
      RowBox[{"Ef", "[", 
       RowBox[{"x", ",", "0", ",", 
        FractionBox["\[Pi]", "2"]}], "]"}], ",", 
      RowBox[{"Ef", "[", 
       RowBox[{"x", ",", "0.5", ",", 
        FractionBox["\[Pi]", "2"]}], "]"}], ",", 
      RowBox[{"Ef", "[", 
       RowBox[{"x", ",", "1", ",", 
        FractionBox["\[Pi]", "2"]}], "]"}], ",", 
      RowBox[{"Ef", "[", 
       RowBox[{"x", ",", 
        RowBox[{"-", "0.5"}], ",", 
        FractionBox["\[Pi]", "2"]}], "]"}], ",", 
      RowBox[{"Ef", "[", 
       RowBox[{"x", ",", 
        RowBox[{"-", "1"}], ",", 
        FractionBox["\[Pi]", "2"]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"0", ",", "15"}], "}"}]}], ",", 
    RowBox[{"Axes", "\[Rule]", "False"}], ",", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<x\>\"", ",", 
       "\"\<\!\(\*SubscriptBox[\(E\), \(max\)]\) (TeV)\>\""}], "}"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Black", ",", "Thick"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Black", ",", "Thick", ",", "Dashed"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Red", ",", "Thick", ",", "Dotted"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Blue", ",", "Thick", ",", "DotDashed"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"0", ",", " ", "0.666667", ",", " ", "0"}], "]"}], ",", 
         "Thick"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"0.654902", ",", " ", "0.654902", ",", " ", "0.0117647"}], 
          "]"}], ",", "Thick", ",", "Dotted"}], "}"}]}], "}"}]}], ",", " ", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"PlotLegend", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(m\), \(H/A\)]\)=200 GeV\>\"", ",", " ", 
         "\"\<\!\(\*SubscriptBox[\(m\), \(H/A\)]\)=150 GeV\>\""}], "}"}]}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{"LegendShadow", "\[Rule]", "None"}], ",", 
      RowBox[{"LegendBorderSpace", "\[Rule]", "0.2"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"LegendPosition", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0.0", ",", "0.0"}], "}"}]}], ",", 
      RowBox[{"LegendBorder", "\[Rule]", "None"}], ","}], "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{"BaseStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"(*", 
       RowBox[{"Bold", ","}], "*)"}], 
      RowBox[{
       RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", 
       RowBox[{"(*", 
        RowBox[{"Italic", ","}], "*)"}], 
       RowBox[{"FontSize", "\[Rule]", "24"}]}], "}"}]}], ",", " ", 
    RowBox[{"ImageSize", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"550", ",", "350"}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5993999544744463`*^9, 3.599400229321273*^9}, {
   3.599400421037428*^9, 3.599400435704442*^9}, {3.599400470122661*^9, 
   3.5994004923283367`*^9}, {3.599400624379681*^9, 3.59940064719445*^9}, {
   3.599400720251354*^9, 3.599400903745118*^9}, {3.599401015276573*^9, 
   3.599401084064399*^9}, {3.599401183975692*^9, 3.599401218971755*^9}, {
   3.599401257821072*^9, 3.599401289918933*^9}, {3.599401382720055*^9, 
   3.5994013848160763`*^9}, {3.599401432206583*^9, 3.5994014467008123`*^9}, {
   3.59940147737199*^9, 3.59940158234923*^9}, {3.5994035325157433`*^9, 
   3.599403588978567*^9}, {3.599403672817933*^9, 3.599403696970179*^9}, {
   3.599403761824603*^9, 3.599403768445586*^9}, {3.599403798862773*^9, 
   3.5994038019817133`*^9}, {3.599403860990889*^9, 3.5994038771983557`*^9}, {
   3.599403927099456*^9, 3.599404155287723*^9}, {3.599404205641766*^9, 
   3.599404260403904*^9}, {3.599404316912387*^9, 3.599404326458764*^9}, 
   3.599404410969657*^9, {3.599404458297673*^9, 3.599404703312169*^9}, {
   3.5994047353080597`*^9, 3.59940476087329*^9}, {3.599404851048546*^9, 
   3.5994049407487183`*^9}, {3.599404978951181*^9, 3.5994049998241*^9}, {
   3.599405077590489*^9, 3.599405127722258*^9}, {3.599405173663835*^9, 
   3.59940521651613*^9}, {3.5994052666814747`*^9, 3.599405346669462*^9}, {
   3.599405383585684*^9, 3.5994053847845716`*^9}, {3.599405452545718*^9, 
   3.599405489683627*^9}, {3.599405527626419*^9, 3.599405588863056*^9}, {
   3.599405700044438*^9, 3.599405822311266*^9}, 3.5994058627317123`*^9, {
   3.5994059196127*^9, 3.599406032687735*^9}, {3.5994060801583967`*^9, 
   3.5994061958031*^9}, {3.599406303737689*^9, 3.599406487668249*^9}, {
   3.5994065646922293`*^9, 3.599406583218939*^9}, {3.599406676664394*^9, 
   3.59940676907297*^9}, {3.599453803791697*^9, 3.599453891077115*^9}, {
   3.5994540010934772`*^9, 3.599454074123551*^9}, {3.5994542013463707`*^9, 
   3.5994542630958967`*^9}, {3.599455694391954*^9, 3.599455722957815*^9}, {
   3.5994557957816057`*^9, 3.599455856011026*^9}, {3.599809572838586*^9, 
   3.599809594642234*^9}, {3.5998096472706957`*^9, 3.599809654610669*^9}, {
   3.5998097587844763`*^9, 3.599809788832425*^9}, {3.5998122358595123`*^9, 
   3.599812237178851*^9}, {3.629190832536241*^9, 3.629190934431891*^9}, {
   3.6291909941202*^9, 3.629191041695787*^9}, {3.6291972104397907`*^9, 
   3.629197238723794*^9}, {3.629197302527124*^9, 3.629197313508095*^9}, {
   3.629197455877183*^9, 3.6291974963749866`*^9}, {3.629197694837679*^9, 
   3.629197815567321*^9}, {3.629197861740377*^9, 3.629198004269384*^9}, {
   3.6291980808631363`*^9, 3.629198159574441*^9}, {3.629295382250906*^9, 
   3.629295420522107*^9}, {3.629453516195345*^9, 3.629453516722808*^9}, {
   3.6294555166088257`*^9, 3.6294555353506107`*^9}, {3.6294555738261127`*^9, 
   3.6294556582382936`*^9}, {3.62945568966258*^9, 3.6294557099041862`*^9}, {
   3.629463730845125*^9, 3.629463733585959*^9}, {3.629471030500576*^9, 
   3.629471031791254*^9}, {3.629471156740204*^9, 3.629471167346203*^9}, {
   3.629471894645887*^9, 3.629472043288662*^9}, {3.629472123446495*^9, 
   3.629472180791212*^9}, {3.629472224111086*^9, 3.629472290310131*^9}, {
   3.6294723942870493`*^9, 3.6294724193659277`*^9}, {3.629472469672206*^9, 
   3.629472546677926*^9}, {3.629472636594902*^9, 3.6294726667414207`*^9}, {
   3.629472810905665*^9, 3.629472845893467*^9}, {3.629472882688572*^9, 
   3.6294729009907846`*^9}, {3.629472998997898*^9, 3.629473003906838*^9}, {
   3.629473295632976*^9, 3.629473300051303*^9}, {3.629473933638905*^9, 
   3.629473934356173*^9}, {3.629473987930333*^9, 3.6294741168091497`*^9}, {
   3.629475107909326*^9, 3.6294751192727747`*^9}, {3.629791813310321*^9, 
   3.6297919299487123`*^9}, {3.6297920555946293`*^9, 
   3.6297920661589403`*^9}, {3.629793972360661*^9, 3.6297940046972723`*^9}, {
   3.629794035547583*^9, 3.629794183277012*^9}, {3.630223232837542*^9, 
   3.630223291203866*^9}, 3.630223336057242*^9, {3.6302236220530567`*^9, 
   3.630223650064623*^9}, {3.6307347728069353`*^9, 3.630735009019681*^9}, {
   3.6307350476366987`*^9, 3.63073505143141*^9}, {3.6307350909754543`*^9, 
   3.630735175816481*^9}, 3.630735656265081*^9, {3.6307357025862722`*^9, 
   3.630735707175235*^9}, 3.6307357426653137`*^9, 3.6307358142484703`*^9, {
   3.6307451232189703`*^9, 3.6307451769387007`*^9}, {3.630748756603511*^9, 
   3.630748788301354*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {GrayLevel[0], Thickness[Large], LineBox[CompressedData["
1:eJwdxQc8FPwfwPE7o+x9JJKVcfYMPfn9KJFEKo+Rp6JSJFQiWSVJWrIiO2WT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     "]], LineBox[CompressedData["
1:eJwd1nc419/7B3CyySoaQkhFWRVKqudpCSFNRShFKko+okVCMrIiIclq2JKS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     "]]}, 
   {GrayLevel[0], Thickness[Large], Dashing[{Small, Small}], 
    LineBox[CompressedData["
1:eJwt1nk01ekbAHBLC7Jca67lcr8oW0WhfZ63xRbXdEWZjHTVGMpOIZGtLGWp
JG2TSUmUpaRk+Y4tpggRstxCDO7ylWVCqt875/z+eM9zPuc853me8zz/vEwP
f8ffxERERLLw+y+uBZWJHz8o8piDFmeHFw35z+skzi9Q5OEb7TttvWmo+Inp
qulZipQhE3awj9HQen2WxyiPIqMM5TI5PjS0UT6+t7mbIlmSczfiAmgIDX9+
da2IIk2lbjNawmjIMaGlYIM7Rb5Nq1E7mURDoa3xvr9XC8lkkWevtQtoqLNz
xUQNR0Dez51vrZ6lIc2//JU2avBJo2plz1Pb5dHT4/VL5QYmyMuKfrtbzsqj
wxdMJ9/HjpPLBr1OX+ySR3OXIhJJGCPb3Iq3megqoBxZLj1rcJQ8LSHT8+6U
Arq5xzSoI2mEdNJr/PX8WwUU68MJM7D9RL7fG7Lh9SpFFCGeHxokGCI515vY
w/GKiBPdqtuVN0g61wi/un9QRFeqRrJuHvtI/tpdN5O9RQm9+KAv/ZDgkteO
xN9Iz1ZCOjS00+mPPtK/dCgjUkwZPTZMPDY03ENG6VxiNfgrow8NJdoWFl2k
WrVEtA1XGY0YX1lPlnWQMrEeXtY2Kkg+6oHFWtF2cokfUXGqWgUZW1DG96ab
yVMvVxpz161EcbsFbeVhjaRKvHOeUuFKpOxUmP7LylrS5Met7e5rVNHjfxvk
mnRfkFPrYx3U76uie30jKePxhWTgn+7eNmvpyI2tUdp3JIO07HJS9yyio3Kp
iHe1Jy5DsM6emEwTNWQ+JMqIcSmC8n76/dOkGtKZrJjfUlsO+rd2nLGwVke2
Oe9bHFxqgRpgX7nZr44sWQris08bwWX+ijsEaqA09+5ok2fNoN3vfgN900CN
DpoyexXaQVVknZ9ipiYSMJWj3l7vgB9Fx/lMPQY6EWLESVPpAiq8VM6ohIG6
+2mOnk09wFJXfatvo4UOh2/7Z7l9H0w3+0q5dWihOqONyXVLuWCuGZddtUEb
rZKsHLtr8xG4smV36aHaSLPyuOXSxEFoUTzD/lKmjUQWxB4EDQ3BS6vMuc3z
2ugLu+pQg94n4EqmDuZvYKI+M3d1vfgR0D49EX7Hj4kCDtDkif5RuLTOzyIo
h4noGZ9clmiOwewbgnO1lYk2xWmphBBjIKz4R9+ujYn2Bx3sGF49Bpn69Unf
sS/tbWPVrR+DgWO6KkffMpG0TOXOWJsxqNAydjZ8x0Tfz142FgkZg6qPnbY5
vUz0KXSnyOKrMeiXSF+0HGGiQtfs+9Nh41Bn52RuNc9EZt06C8uixmFAz3ey
E7vC8b69Wtw4pIddsz2ywERNtoWfUco4zEw9fxf1lYmGN1ZuTf1zHPLCBeyS
b0ykqtTTqv9qHPZLmtaIixEotlluzk19AkxXnC5zkyLQge1nbJqqJqDmZYf0
RzqB+mdH5WprJ8B+T7DePjUCeRQ6dFc0ToBR85n3Ddg+WgzPovYJsO6KVcxX
x/VEq+IyR3C+dn6zryaBChsWqo/K8IA+eQaGtAm0xOGkuagbDyYjxM9HrSZQ
8jLu4gKHBz+zk0c+YcuRlvUznjwIDHnes0efQGomyvvGAniwu7wsUdmAQOsU
SgNa43nQPj0tnWtIoINdnwtuPeRBEvtExpM1BCo55EtsWeQBtSdfMXoDnvfp
pGa2KB+S/dP4H7GVpEPoy5bz4dH+QZsdZgQ6WX6K9laeDyF/+5wXMSfQFqXE
796r+fBm8qJ5uAWBav++03vNkQ/t1yjJfZsJ1GnWc2k+jw9bcgpW5v1EoLPn
XVPdC/kgqe+zfh7bYoib1PCEDzDZ22ILBMpKG4m+WM0Hlk7wuXFst4kpP4NO
PswmH1kkdhBo9LaM3S8/+LCm33EicheB5qR2iZc7C+C4rgarw5pACkLZjNqD
AmhZmyROsyGQUXuvbrO7AB5La9naYx+6GmT1wVsAaRfSY+qw63TuJC2NEoB1
NyP3oS2BUreJ0hxzBVAn8f6xtx2B8rRasl0LBDAc0u18G7tG7Jrpb8UCSHhm
kdCJPdNksi/shQBuy4xnbLfH+3U+nPnHGwH4+PQdlGIRSM+P1OD9K4D9CVsS
Uh0I9BP7/KOZrwKgj/+QqsJ2MTvw03cRIYh6ndTgYScvCN3lVwih0NBhzPJn
Ak2eY+Rs1BJCtOEl4l/sytuRBvHWQiBKJeg72ATqirV9kWIvhO8yjsFe2NRv
ynZX2UJgnHp6MA2bMH7kk+8qhN/X5bX1YSc87y9q8xdCj4qji78jgRzbt1po
ZgmBe+9xa/Q+AkltXVFTeUsIfy6UPLqLXXO31+7XHCHcahv52ohtEhbOuVEo
hGB6/Zi0E4FktZ5doDcIIdFvn3g69svEcyvLXwmhVFLIKcKOnHK+49ImBNbB
YJM32PyGmWdX+4RA6WpoSjkT6G+f9cPKU0IothM1i8CO7hL1e/pFCIreK+Qz
sTeh9jmnb0KIcP7LrRg7VzFANkOCArEbMlbD2PEvHm1W0KLA5UIwe+d+Am3T
jawv0aVAnqQVuGBPp9j/zDakgNZMhPhhe3B4R9PNKcgISHHKwkYSBumy9hSw
4gdYI9hzgXNqhWwK2AoxxBfsor7Ge6wDFIzG+HpKHCAQo8iz4oIHBTpistsM
sLtULayMvSjYNPu8ZRN2SuzS9te+FFSnXn9jjb3ofHdUKpwCyw2fNY9il5LB
gflRFJRzDvkEYh832LVoG09BQuSUQRR27+KgfFIaBfzImKkr2Bc9S27qX6HA
rfHEt2xsm7bo1U3XKehtjAstwH6Wo7V9eS4FXwMHn1dj+8lQjbkFFKypNYpu
xF4VWu1oVUJBqsrZslbsgY8pAyNlFIiu5rl2Y2fscfM6W0lBXodrABfbvtR4
WreWgn90301/whZnLEbWN1Lgbec8OoH9IuG1xNEWChjZvdaT2EGfr18W76Bg
690jqrPYhq7HGDk9FGwXpQ7MYw/Wb36wk0sBLzFi2TfsrLWSZkPD+F7mEroi
LgTam9VTHTNOAVc/o1gMW0Isz5ZJUaBXyHi4BJs8Htr51wzut+m+yjLsk++s
3A8vULDCY83kf/7/fwtOUsWblmP/D05HaO4=
     "]]}, 
   {RGBColor[1, 0, 0], Thickness[Large], Dashing[{0, Small}], 
    LineBox[CompressedData["
1:eJwt1nk0lWsXAHCSBiKEcnCO82aMKBlSaj9RQihSdCVD0WSuGxWSoeSaCpdE
uVSUUFeSk7yZEjfhGouU8TrjKyJEfU9rfX/stddvrb323mv/tZme/g5ei4SE
hLJx/Mq6IM/5+ZMiyctenXpfFJD/7NrY2TmKbOy8dt1gQgE9Lt2oPjlFkZsU
2U4mkwpIX9PWc5RLkaF5+0XMpxSQsXT0h7fdFDlV8Kzj4KwCQkNfmm6WUOSn
4Fz3CGEacrjaXLjJjSJNp9xke6VpKLgl2vd4lYBcvb07r1ifhjo6xDnVHnzS
L/BjpecFGlJ+5S9rrMQj5dzPKs28pKGy03WiKz9ySC3dsp9NQorIPX7j+PtI
NhmhPfVowEoRzdy4GEvCGOnTJ+5/J1ER5Un2K2QMjJLNTuqF+e8VUZb1xqD2
ayOk0o8Ex9a1SijSxyNEy2qYtFa+GOx5UgldFHkYHMQfJNc7G+ZuKlNCHhEt
ql0FA6T6N3bd7nkllPZyJCPr1GdS9UJAtJ6ZMmJ90lzxiOgnTRKmao0TldFa
KWTmeLuXPFEuk7KzUxn9vS721OBQD7niXf4ae4KOPtU/UTEy6iIbt0X1jfrS
0YhOmj75rJ08vkkjzOwpHUmHPzDSFW4jN5i4kPuFGEjHiNK5N/mWHL4580po
NwNF7eS3VoQ0kDEjgsv0FAaScyxOPrS6hrTKjni74yMD/T1dv/KNKot0QomZ
Q1Iq6F7vSAI7uph8Fu5dettQBbnaKz3tPZpKlkTkh5xzUkEVYhc7a35PAa32
xx6aISrIcFCYftm5BE6V9q9bfEsFrR1/MbulpgLSkoIG/2OpIKu89812zjWg
oL7V5kmfCtplKyMyVdYA8TJi/j/nVVCSW3fEhvK3wMl9xrGkMVGDnbLEPpk2
8Kv6x0TchIn4TLnwfzPboSvv5eoqRyb6/ay2R5J8F6wSLVD/7MdE3X1SDt5v
eqAo7ugukTgmcj9v+t9Sm1640FZwXzmXiWq1jeNqRftBTEZjtIvFROrLK8fu
Wn6G6mM+fbGtTKRceXqXaOwAMK7q5fgPM5HQ3KIHQYODcOdhjYbPDBN9s395
pF5tGKpj/FSilhOo18BNUS16BHTTs/ea0wgU4CQlTfSNgsaZws5eTQIppA47
L1YeA1Z+oOxrAwJtjmLInyXG4JvAe9U09sGg39qHNMbguVrZhJohgW7sa7Wt
1R+D4YB9DjHYKyQqzSItx+B3W700MyMC/YhJ0RE6OwZ+qXPq5cYEGg42E5pv
GgMtvT+8Y7cQqNglJ38yhA0HOY0VTUAgg+61c0vC2dBw5YX0OPYLh3wbWhQb
tCpCbeUQgd5YFX9BCWwILvIKcMMeMq7cmvgXG3xeZxydwF4j29Oi2cSGh/RX
CzJmBIp8u3LGVZEDqlo7J7fvJNAyyxTrQBUODIjYVLtjJ9XKZ0erceBc6XBQ
JHYWS9msUI8D7UrVEfXY5QXa8TPmHEjYPmFhvYtAvOjdKik+HBAeuHXRzoJA
TtsuWb55yQFv44TzOywJ1Dc1urKmhgPSm63pbtiexXbdLxo4YEKF5odi+zDo
3iVtHFDT33a8HDtS+GXUnyMceLBx4Za2Fb5H/VzVMQku0BdU3ktaE2ix3TlD
YVcuyI8Hpr/aQ6C4Jf3zcx5cMD0/0fABeyW5q+6rNxeK5573fcWmbZDbPxbA
he92MqWaNgTSk3ka0BLNBfbJFpkk7N+6vhRmP+JCVPKO7IO2BHpyxJfYMs+F
hq21Ha12eN+yceUcYR7kR60MYWPLrjirsGQpD1j0q3PCewl0ruKC1L/SPBhS
mMjSx94iG/vjpAYPQtTjnW5g1zTmfrjpwINa10u5e/YRqMOg58ZsAQ/c5s1j
7tkTKOYPl0S3Yh6c6WGIs7CNBvuv1ZfieutZ/3fYGUkjEdereHC07k7XNLYr
Z8JPq4MH3ZC+2sKBQKN3JPYc+smDqfo1x/uxZ8TMRSoO8CEzS95gej+BZASS
qTW/8cG4seGSqCOBtNs+qL5148Mnr8xiWewj6UEWn07yYep6Tpk+du3a3Gui
4XxgRSic9MVONBWWcrjPB3+b5V4fsQsYzTkuhXx43e4/yMGuXnRzo9djPiBJ
rtkM9tc3G/aHsPjAvKdUJHMA3/eA+5+33+F+lJO6BbaaH6nEnebD4k/JhfnY
2+3/KPr6Hc8f5R0qxXY2cNr+Q0gAUWEO3CrsuDmBm7S4AGzqjcs7scev0POM
GQIIZR6aFD5IoMo7YVrRuwVw5oj/vCN2V6QVK8FGAOtzaL1HsCkvuT3p9gJY
NVqfdQKb0CnyeegiAFFHWuNF7KvP+0pa/QVQzy6sz8F2aNtqpJwhgG0tQnYj
2GJbxasrswXQefuEtQC7+u6HPYfzBLDXPI/4hr0h5LzHrWIBjGYkei9zIpAk
ozxeoV4AEiM6plrYr2OvrK5oEsCV57TVG7HDJg7kOrcKQLyqq3kzNq/+a3l6
rwACtpW/243d6KM/JDchgL+KxOnHsCO6hP3Kvglg+M7h7lPYm1HbjOOCAPqr
g30Cse+vCpBMXUaBb63YunDsaFaRiQyDArOk9Ik0bFPVsLonqhQ0k+vjbmFP
JtjstV9HgXtV3EIOtqcH91iyIQVX76YHF2KjZVrJkjYUjClMPq/CngmcoRXb
U2BYXKZbi13S23DP1omC0r2mEQ3Y9BLvF/GeFDy8lvqsBbtrjZGFzgkK1iR7
3WrHTogUbfvHl4KiS7Mu3djzB+6Oip2noF/6ZEA/9lPyTODDcAoyjHbWDWCf
1jKft4qmIN9yYHIY+8P8gPS1JApKHN1HOdjXvZ9kaaZRMDS84wEf27I1QuNN
JgUjicO7x7HL8xjblt6n4HKIz5opbD8JquF+IQUXPO2tv2GrB1c5WDyhQPjF
tNMs9sfPCR9HnlFw3fXwju/YqdauJ2IqKdDWjFyygG3zVGdStYYCh+/H839g
i9Dnw+oaKJBiSagKOROIdfWfZceaKZi0OhMqjB30JTNFpJ0CiZSMx4uw17mc
ouf1UDB9KeyVCPZAnckDs34KmhaYjxZjZ+guNxgcokBzPuaMKPa+jJ6qy2wK
Nvs+kF+CvWxRgRWTouDervi0XyZPB3e8+kpBZqju+C+f67Rwc5+j4J14svpS
7P//b3CBerz5l/8HuYmcpg==
     "]]}, 
   {RGBColor[0, 0, 1], Thickness[Large], Dashing[{0, Small, Small, Small}], 
    LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQrWcv9ur///f7q99vsGCPUHIIaj+72jgewS8/35Kb
vu8dnH/lCverg4lv4XzZA/ki5jJv4Pyt2UdY+e++gvMTegw/3Gx6Cef/mFTd
sd/+BZy/mO+e5IyHz+D8OV6GRZc7n8L5TTmJFZqeT+D8auZV5UVvH8H5iQ3n
Va6teAjnT937dMacrAdw/q77GjxrlO7B+coCDk4h827D+Zu0OrIePb4B598/
ulHBzOwanP9UZ6rR/m2X4XzBupVmeowX4Xwds/c6Sz+fgfObXd5e2FlxHM4X
DVk3IVL8EMK+b0f5T6jsgvOX3n7a+7JlHZwfGyiz5XbyFDh/J1f11UOlk+1h
fNNHjHKNEevhfOUPu39aHdoJ53suvnnWL+IQnO/qK8T8detxOL8//nqDwfYz
cP5xP1neAKGLcP5bRdG6S7Muw/mlJdqJ/WLX4PzrdwSC0k7cgPMTKm2es/vc
hvMPa5t3HWa9B+erce55scTjAZwvuyfblbXjIZzP8ItpZdGjR3D+98C9cUdV
n8D5t03ipVVbnsL5BeECgkp3nsH5klOeRLDIvoDz10UvWP654iWcH25b73Fi
7ys4f2NcrpLVn9dw/g8uZ+adoW/h/KCL1mayM97B+Q4cmhP4fN7D+dD8AucD
AH5IerI=
     "]]}, 
   {RGBColor[0, 0.666667, 0], Thickness[Large], LineBox[CompressedData["
1:eJwt1nk01tkfB3AUj32LVNbvl0plDLI0oc+nzRaKabGECG0qmULTTzWoUNKm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     "]]}, 
   {RGBColor[0.654902, 0.654902, 0.0117647], Thickness[Large], 
    Dashing[{0, Small}], LineBox[CompressedData["
1:eJwt1nk0lWsXAHDnmI+MUWbeNymlokwV9m4ShRzDFSXpSoMhaaB8nSvcklJS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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  AxesOrigin->{0, 0},
  BaseStyle->{FontFamily -> "Times", FontSize -> 24},
  Frame->True,
  FrameLabel->{
    FormBox["\"x\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(E\\), \\(max\\)]\\) (TeV)\"", 
     TraditionalForm]},
  ImageSize->{550, 350},
  Method->{},
  PlotRange->{{-1, 1}, {0, 15}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], Automatic}]], "Output",
 CellChangeTimes->{3.6307487960607843`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Com3", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"P3", ",", "Pc", ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "15"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"BaseStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"(*", 
       RowBox[{"Bold", ","}], "*)"}], 
      RowBox[{
       RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", 
       RowBox[{"(*", 
        RowBox[{"Italic", ","}], "*)"}], 
       RowBox[{"FontSize", "\[Rule]", "24"}]}], "}"}]}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<x\>\"", ",", 
       "\"\<\!\(\*SubscriptBox[\(E\), \(max\)]\) (TeV)\>\""}], "}"}]}], ",", 
    RowBox[{"Background", "\[Rule]", "None"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.628428736712923*^9, 3.628428819192881*^9}, {
   3.628428865890438*^9, 3.628428866706506*^9}, 3.62843468052837*^9, {
   3.629539764163897*^9, 3.629539822387154*^9}, {3.6295399378500977`*^9, 
   3.629539951764166*^9}, 3.6298079066390343`*^9, {3.630735871373908*^9, 
   3.630735902090769*^9}, {3.630745237040929*^9, 3.63074525171402*^9}, {
   3.630748829524815*^9, 3.6307488362477007`*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {GrayLevel[0], Thickness[Large], LineBox[CompressedData["
1:eJwdxQc8FPwfwPE7o+x9JJKVcfYMPfn9KJFEKo+Rp6JSJFQiWSVJWrIiO2WT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      "]], LineBox[CompressedData["
1:eJwd1nc419/7B3CyySoaQkhFWRVKqudpCSFNRShFKko+okVCMrIiIclq2JKS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      "]]}, 
    {GrayLevel[0], Thickness[Large], Dashing[{Small, Small}], 
     LineBox[CompressedData["
1:eJwt1nk01ekbAHBLC7Jca67lcr8oW0WhfZ63xRbXdEWZjHTVGMpOIZGtLGWp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      "]]}, 
    {RGBColor[1, 0, 0], Thickness[Large], Dashing[{0, Small}], 
     LineBox[CompressedData["
1:eJwt1nk0lWsXAHCSBiKEcnCO82aMKBlSaj9RQihSdCVD0WSuGxWSoeSaCpdE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      "]]}, 
    {RGBColor[0, 0, 1], Thickness[Large], Dashing[{0, Small, Small, Small}], 
     LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQrWcv9ur///f7q99vsGCPUHIIaj+72jgewS8/35Kb
vu8dnH/lCverg4lv4XzZA/ki5jJv4Pyt2UdY+e++gvMTegw/3Gx6Cef/mFTd
sd/+BZy/mO+e5IyHz+D8OV6GRZc7n8L5TTmJFZqeT+D8auZV5UVvH8H5iQ3n
Va6teAjnT937dMacrAdw/q77GjxrlO7B+coCDk4h827D+Zu0OrIePb4B598/
ulHBzOwanP9UZ6rR/m2X4XzBupVmeowX4Xwds/c6Sz+fgfObXd5e2FlxHM4X
DVk3IVL8EMK+b0f5T6jsgvOX3n7a+7JlHZwfGyiz5XbyFDh/J1f11UOlk+1h
fNNHjHKNEevhfOUPu39aHdoJ53suvnnWL+IQnO/qK8T8detxOL8//nqDwfYz
cP5xP1neAKGLcP5bRdG6S7Muw/mlJdqJ/WLX4PzrdwSC0k7cgPMTKm2es/vc
hvMPa5t3HWa9B+erce55scTjAZwvuyfblbXjIZzP8ItpZdGjR3D+98C9cUdV
n8D5t03ipVVbnsL5BeECgkp3nsH5klOeRLDIvoDz10UvWP654iWcH25b73Fi
7ys4f2NcrpLVn9dw/g8uZ+adoW/h/KCL1mayM97B+Q4cmhP4fN7D+dD8AucD
AH5IerI=
      "]]}, 
    {RGBColor[0, 0.666667, 0], Thickness[Large], LineBox[CompressedData["
1:eJwt1nk01tkfB3AUj32LVNbvl0plDLI0oc+nzRaKabGECG0qmULTTzWoUNKm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      "]]}, 
    {RGBColor[0.654902, 0.654902, 0.0117647], Thickness[Large], 
     Dashing[{0, Small}], LineBox[CompressedData["
1:eJwt1nk0lWsXAHDnmI+MUWbeNymlokwV9m4ShRzDFSXpSoMhaaB8nSvcklJS
GRp9iUKRLorkjTJUhEgyJ6TjnPMKFVLd91vr++NZe/3W2mvtYe0/HmLHPted
bDExsTPM+19cDLP4v3/T1CPupELTKxbum5wTNzlFU9XB0EDUs/D+P6aGY19p
it9aSYW9ZuHS+U47BodpSvZGtqlaEwstlWPb697RVD1LyXtrKwvx45eXafk0
tbNAqXqsl4WuJ+tzl/nSVLjpOHf9NxaGN8QG7yoXUWM6b47GEGxsaZHjV/gJ
qS+LvN6xo9mo83SfqqW2gFqRMhp+r4eNRYHPJRW7+NTVoaUVsiCO28+YjryP
/kzZPE4uzs4Rx4mkyDgKhqjgqaA3q2dKYIZCt0bqh0FKTNkuPeiUBF7dYBrW
fGqA2sZRp9LYkhgd5Bdh5NBP9bfO4cRHSGKkeE54mLCP6su1HNf9JYl+UQ0G
rXc+UNodu/6KiZLCS08GUq/u7aVUSo63iEtJY2nP/Bl3yW4qw+arxM1r0jhH
CVe7X++gOPmqab2mMvhgQdzevo9t1JU5llcOt8tgT1WBvoVFK1VyYUloTJws
DhhfWkoVN1PvLfeIsZZxUJmXbbGY1UR9v7WqLfwrB40taOPMsTrqklfI/guF
chizVthYElFDDVCt6R/PzkA197xEr9mV1PRI4ad9++XxwbcqxVqDUkpKLG1/
lIsCZnYMJHyOzaPMLyzyVHVRRB+udmHHnxepiDBu8VpDJSzhRL6tPHQBrHxE
aRN3lNC8j6V7fHM+mCfO4muCMs4ZeTy5orIElny//Z/kZmV0yHhf77y5Eowi
res28FRwnZOK+NeiGkCH6fhQk5l4zvddlMnDOhhQf9GQ3jsTa5x15F1UmkAv
Nll+ba4qCgk13pvLzdBvod/ZfEANDx1c6HduVivwlFJWn10zC991KrkG1LZB
Un/Dy6ems3H7EetP0o4dEOW00kJfWx2fLbSMfybZDfRMXqbtPA00lC0bumXf
C1RIzZ4/jDVRpyxwnWTcBzCvyCk1ttBCsSl2dlhfHxi7HVZM8dXG79wn26rm
9sOK+eQv/lEd7DDz1ZobOwAJLVbn2vN1MdRTSZnsHAS5Q3Keph16qHGxf7OE
zhCcv/Q0Se+gPuZtSb89FvEZHIqeHNKY1kdPm7/sa5/wwXWcJ4/BBHZ+HVSs
rORDz20vTkcIgTvynN89ruHD4sHM0YOhBAbp6QbkN/HBbKXX8cwDBEaznsQk
D/DBejL9yOQRAvOqpsr95Ydh27gcP/AEgRLOh81ZPsNQW0QdOXCdwHip7ukp
v2FYcEyy6/MNAhWpdc/HA4bhso4/x/e/BGqaqLkNhQ6Df74Hte4WgUtUCkMb
YodBNib2kEQOgd6tX3Kv3R2GJT/RxK6IwIJtweSK6WHwVnra2/yS6bdoRCed
JQCXuJIumzoCVWcc1JCSFoC/qbd9Vj2Bh0uOKr1RFkDothy/sEYCV6jG/doz
TwD27F3R398SWPniZnuaqwB09qwJKewlsMWsLWnyjgCmzlgUjIwT+PfpLWd9
8wTwZHm1quE3Ai36uk9V/SOADn7KU6/vBKaeG4g6Xy4AeuqK4PEkgT780RCj
FgF0dWSEB/4icPCG/Eav3wIIGrq257A0iROcNeIlHkKgr8hFmamTqCJSuFjp
LYQW8RNK+hokLmxqN6jzFQL25EhyNEnclhJm17NHCJoqAs33WiQ+m3PzlCRP
COUqHp1/6pF41pql5JolBP6pllkLDUm8o1efviVXCO6vgtOmGVew00x33hfC
9Ij6obp5JI7XmrhFlAphKnvIbJcRid4e25OvvxaCGi/hWZwxiXNDKO3hb0Lw
FZOLj1xKoi339L3xH0L4kbTReekyEjebedr+EhOBbTD4fWIcPyXyVZYTgfX5
1lBHcxJHTuhmWOqJ4LOTgSHbisSyG8eMYteLwL/z4W4tGxJbox1KExyZ/AXH
3hQzpneqbUzhisB5YOi4iy2JpPG9oJwtIhjPT8/nAYknH3XmN+4TwU35rVbV
q0h0bVppoZMqgvLnEkksOxI5K+Uqyq6JoIv74s05xhW32jduzRDB7payPq31
JJpEHPG7kieCcKfG4EX2JCroPTyjUSWCNcRJfYsNJFbHnZhd8lIENSHnXz5g
fGzU4+bmRhFUj6+DRRtJFFSNP0zpEMGmsykntBxJfBG09KPaqAjEdKt5XU4k
RrWyQoq+i2DnxNQ+e2cSrbBpwv0nMy8MzytgnDUzVOGiDA017cv4kZtIjC29
t1xFj4YD8/3vfnMh0drg2PMCAxoeJO+o2cQlcSzBcRN3AQ07E6szsxjv8Bv2
TzSnQXvR6lwnVxJRxihRwZEG/9q5DVFuzD3tn9DM49LQ5ubzo4ZxfkdNppMn
DT9+wtAMdxJ18wMen9lBw9bZbexExq3qFnbGu2mYGTC95DXjhGjJplfBNCy6
mK3N8SBx2uPWIOcIDZ4xKcsiGRdSB/bn8GiQHfX2uc840GjNtEMsDZ+u3l33
kXH79AflU+doMPLW4q7+g8TzAQVX51+iIVCs4UAIY/vGqHm1l2l4L2frnsr4
YYaejXQW078o2WmAcYg8XZOVS0OP28IAGU8SDcPLXe0KaFhv3bjSiHFXb0LX
QDENbqZ+r9czvrjBZ/ffZTTE25bp+DN2LDQeM6ikofhLhRGPsbju9LHnNTSs
3OIxeolx6clXMv71NBxV2Bqeyzjsy+UL4s00aJDlj8oZL9iyVzejjQauSUBx
A+MPz5dnr+6mwcRzVWg349TFsmZ9H5n9WsEgn7FLalv58c80ZP3gqn9lLMO+
40DQNOzeECL1kzEVGN7ydJyp5376PnsziYff2vlun6Khv/7mLCnG//+vwF76
vpU0438B5gkZwg==
      "]]}}, GraphicsComplexBox[CompressedData["
1:eJxdmHtczfcfx9vk1hyM0C8xNdORKHJEReV0Wy47cl2b3IpaJss1Rq5plzAO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    "], {{
      {GrayLevel[0.5], Opacity[0.5], EdgeForm[None], 
       GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxFmHm4VlUVxvdiutzLoCA4ICoyw2W4zBcQAkVRhECcxaBo0DQRHEpTLErB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          "]], 
         PolygonBox[CompressedData["
1:eJwllvnTznUUhs+pZpppxkSkJFmK3haKiJAiIUWWKGXJW0Rki1SylLLzVmSn
IkvakDWEiqiI7Ftlizba/oCue+4frplrnud5n+fzPec+5/NWLOzbps8FETEd
LoKhGfESNMfvh6r4KhiNj4HB+HPQGL8Xrsc/hqH4MLgV/wwm4BPhLnwnLMAX
Qn38G3gHfxdexF+ApngzuBFfDq/gI6Ey/oE+o8/CCHw4tMBbhr/rTpgX/s47
8K0wC58NV+Lj4GH8angS/zr93jG4Qs8GD+FloBQ+LP3sxaErvi79LIehNP4q
tJbD5fjL6bOUhEJ8I7yJH4En8C9hGn4UJuDjoQP+KIzCX4O24TOMxcdA+/CZ
R6oW0Cr8m7fjX8DU8HcuwhfCQHwQ3IZ/Dm+Ez9Af7wcN1Av1WWeBbnh3mIvP
gV5473Bvb4AR4R4vw0vAxeHXluCXprMyONz7AvUknAH1qgoMCfdMvbxJNQv3
dC1eEorh48JZuyXtypzOeq0yFj6zsnGzahTOyEr8Mrgk/JqyWQ3GhjP6LH5d
+mwNoS/+L+zBzypzyh700XvhrFaHSeHMNsMPwwr9FryHz4f++AD1BD8HO/Cd
UKS/hY54J/UI/0U9x79ST/HfYBu+XZnFT6hH+EaYhc+EHnhPzRz+I6zV2eAt
fAoUKkuaOXw/fIIvVY/Va+iCPw6N8B9giXoRrvWQ9Gyp5gPTNVJtGulv8NXp
2T4Uru3z6dlWjTvrt9KzfQCO4+XUU3w9/KFawhnNojKN/6MzhGuurAxIZ0+Z
2YdfBZXwj8K1eBA2hWuis98DH4afQc/WOP1ZPeOG9IxqNotgU3rGNFuTYU16
ZjWrysRZ/Bn1BN8Cu/Cn4GfNDnyHd4efwjtkm2ZDPcDnqIfpnaFdoR25Pj3j
mm1lZkW6hqqdMr5UvYCD4Zk4hfeG0+Fn3I2XgfL44nAvm8CycE93pHeWdtV8
2JzeMdotU8K7oFbatRM06zXTz66Z126onT6rdoR2793pZ9UO3pLeYdpdM8K7
p07atYO2p3eiduHccDZbpHutjGo31Uu/px2lbDaF5eGMHsLLQuXwa8ryA7Au
nGnt5rrp2mpHa3YapmuhGdJuaq5MhneUZvE+WBWeyWOqDRSEP1NcWUnfDRcq
U+nMKqvaQQfxnpq5cI0r4PPSs18znN3z6VlWhnvhJ9OzeSqc9RnpXanMP62s
pGfzZLiXE9O7XD1VtvakZ08Z01mnpmdXZ1b2X0/vCs2Asvl7ejcoo9fgs9O7
oFp49w5Kz6p2sLL1afpuVMZ0lzRIZ0V3irL7bfpuVYaV7e/Td68yriyeSe8m
ZbI8/nZ691eHiviC9K6rrWdI10S1UA97qLbp3XM8XNsj6V2pGp9OP4POvjm8
C9ukZ087Ubu3LWwN72Dtisdgb3hnvK/awP7wHaC7qVX6u3RH7U2fQb+tHXE0
3RP1QhlR9iand6Ey+Gv6GfVs+k3t8vaqUXin63+JGuldov8pKimL6bu0bnjX
P6Iahnf+n+kMKTv6Dt29HWBX+A7Wrm+X3oXa+X+na6pa6jP/4R1hX/iZ/0rf
Ubqb9Bv/Az4KPJw=
          "]]}]}, {}, {}, {}, {}}, 
     {GrayLevel[0], Opacity[0.4], LineBox[CompressedData["
1:eJwt02N3FgAYBuC3+gHZXK5l15aNhWXXMpdtt2zbtm27LZuLCz+g6z2nD9c5
93k+PvfzhERFR/ZNFAgEEognmONoK2wjB/3ozwCSsp2cDGQQg0nOPvIxhKEM
IwWHKMBwRjCSlByjMKMYzRhScYpijGUc40nNOUoygYlMIg2XKMNkpjCVtFwj
jGlMJ4Z03KICM5jJLNJzj8rMZg5zyUAs1ZjHfBaQkSfUZCGLWEwmXlCHJSxl
GZl5QwTLWcFKsvCBhqxiNWvISjyNWcs61pON7zRjAxvZRAi/aMlmtrCV7JTT
ZxjhxNLG7C+t+U0r/hBNAi34QXN+EjyQbzTlC034Sh8+E8lHGvGJ3rynAW+p
zzt68Zp6vKQur+jJc2rzlFo8owePqUEc1XlEdx5SlftU4QHduEslblORO3Tl
JuW5Tjg36MLV4H64TFmu0JmLlOY8pbhAJ85SgtMU5wxRnKQoxynCCTpylEIc
piBH6MBBQtlPfg7Qnr3kZTd52EM7dpGbHeRiJ8lIos/E/3/3H9SYfBc=
       "]]}}], 
   InsetBox[
    StyleBox[Cell["WW\[Rule]WW",
      GeneratedCell->False,
      CellAutoOverwrite->False,
      CellBaseline->Baseline,
      TextAlignment->Left],
     FontSize->22,
     FontWeight->Plain,
     FontSlant->"Italic",
     Background->GrayLevel[1.]], {0.5270444941951167, 1.6732637639438632`}, {
    Left, Baseline},
    Alignment->{Left, Top}], 
   {FaceForm[RGBColor[0.666667, 1, 1]], 
    StyleBox[RectangleBox[{0.600521126888836, 14.168285954180174`}, {0.9539552215307818, 11.52440925992563}],
     RectangleBoxOptions->{RoundingRadius->0}]}, InsetBox[
    StyleBox[Cell[TextData[{
      "\[Delta] = ",
      Cell[BoxData[
       FormBox[
        FractionBox["\[Pi]", "2"], TraditionalForm]],
       FormatType->"TraditionalForm"]
     }],
      GeneratedCell->False,
      CellAutoOverwrite->False,
      CellBaseline->Baseline,
      TextAlignment->Left],
     FontWeight->Bold,
     FontColor->RGBColor[0.333333, 0, 0.498039],
     Background->RGBColor[
      1., 1., 1., 0]], {0.6336084688957961, 12.522490104354087`}, {
    Left, Baseline},
    Alignment->{Left, Top}], GeometricTransformationBox[InsetBox[
     StyleBox[Cell["f = 0.5",
       GeneratedCell->False,
       CellAutoOverwrite->False,
       CellBaseline->Baseline,
       TextAlignment->Left],
      FontSize->22,
      FontWeight->Plain,
      FontSlant->"Italic",
      FontColor->RGBColor[1, 0, 0],
      Background->GrayLevel[1.]], {-0.9857006281121821, 6.531126304426053}, {
     Left, Baseline},
     Alignment->{Left, Top}], {{{{
      0.9897784915550222, -0.012241643426128648`}, {1.6614221593527558`, 
      0.989778491555022}}, {0.0628019372209867, 2.0523991657596774`}}}], 
   InsetBox[
    StyleBox[Cell["f = 1",
      GeneratedCell->False,
      CellAutoOverwrite->False,
      CellBaseline->Baseline,
      TextAlignment->Left],
     FontSize->22,
     FontWeight->Plain,
     FontSlant->"Italic",
     FontColor->RGBColor[0, 0, 1],
     Background->GrayLevel[1.]], {-1.0042334933139905`, 9.607772580064772}, {
    Left, Baseline},
    Alignment->{Left, Top}], GeometricTransformationBox[InsetBox[
     StyleBox[Cell["f = 0",
       GeneratedCell->False,
       CellAutoOverwrite->False,
       CellBaseline->Baseline,
       TextAlignment->Left],
      FontSize->22,
      FontWeight->Plain,
      FontSlant->"Italic",
      Background->GrayLevel[1.]], {-0.7480042753644032, 19.42857142857146}, {
     Left, Baseline}, {0.24034655118051465`, 5.523809523809525}, {{1., 0.}, {
     0., 1.}},
     Alignment->{Left, Top}], {{{{
      1.0369599993802956`, -0.018187556250952495`}, {2.4380598909714033`, 
      1.0170563153785601`}}, {0.12072214976857798`, -13.425207560827914`}}}], 
   GeometricTransformationBox[InsetBox[
     StyleBox[Cell["f = -1",
       GeneratedCell->False,
       CellAutoOverwrite->False,
       CellBaseline->Baseline,
       TextAlignment->Left],
      FontSize->22,
      FontWeight->Plain,
      FontSlant->"Italic",
      FontColor->RGBColor[0.666667, 0.666667, 0],
      Background->GrayLevel[1.]], {0.7627454749131168, 32.1904761904762}, {
     Left, Baseline},
     Alignment->{Left, Top}], {{{{
      0.9376702087219196, -0.029841226595452193`}, {4.048628574905439, 
      0.93762598951905}}, {0.38786504702276176`, -30.035254940063012`}}}], 
   GeometricTransformationBox[InsetBox[
     StyleBox[Cell["f = -0.5",
       GeneratedCell->False,
       CellAutoOverwrite->False,
       CellBaseline->Baseline,
       TextAlignment->Left],
      FontSize->22,
      FontWeight->Plain,
      FontSlant->"Italic",
      FontColor->RGBColor[0, 0.666667, 0],
      Background->GrayLevel[
       1.]], {0.05151588468506363, 22.476190476190474`}, {Left, Baseline},
     Alignment->{Left, Top}], {{{{
      0.9862630057219838, -0.010760644966113614`}, {2.0099436872294105`, 
      0.9919987912997262}}, {-0.4726245264473738, -18.957717773870428`}}}]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  AxesOrigin->{0, 0},
  Background->None,
  BaseStyle->{FontFamily -> "Times", FontSize -> 24},
  Frame->True,
  FrameLabel->{
    FormBox["\"x\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(E\\), \\(max\\)]\\) (TeV)\"", 
     TraditionalForm]},
  ImagePadding->{{67., 8.506967}, {72., 0.1}},
  ImageSize->{550, 350},
  Method->{},
  PlotRange->{{-1.0416666666666667`, 1.0416666666666667`}, {0., 15.}},
  PlotRangeClipping->True,
  PlotRangePadding->Automatic]], "Input",
 CellChangeTimes->{{3.630748994316132*^9, 3.6307490006332207`*^9}, {
  3.6307490560070667`*^9, 3.630749063364485*^9}, {3.630749094115041*^9, 
  3.630749105374774*^9}, {3.630749161803493*^9, 3.630749180284493*^9}, {
  3.630749250776416*^9, 3.6307492569496326`*^9}, {3.630749405802083*^9, 
  3.63074943698916*^9}, {3.6307496069796658`*^9, 3.630749649157474*^9}, {
  3.630749821051499*^9, 3.630749827297985*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"P4", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Ew", "[", "x", "]"}], ",", 
      RowBox[{"Ef", "[", 
       RowBox[{"x", ",", "0", ",", "\[Pi]"}], "]"}], ",", 
      RowBox[{"Ef", "[", 
       RowBox[{"x", ",", "0.5", ",", "\[Pi]"}], "]"}], ",", 
      RowBox[{"Ef", "[", 
       RowBox[{"x", ",", "1", ",", "\[Pi]"}], "]"}], ",", 
      RowBox[{"Ef", "[", 
       RowBox[{"x", ",", 
        RowBox[{"-", "0.5"}], ",", "\[Pi]"}], "]"}], ",", 
      RowBox[{"Ef", "[", 
       RowBox[{"x", ",", 
        RowBox[{"-", "1"}], ",", "\[Pi]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"0", ",", "15"}], "}"}]}], ",", 
    RowBox[{"Axes", "\[Rule]", "False"}], ",", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<x\>\"", ",", 
       "\"\<\!\(\*SubscriptBox[\(E\), \(max\)]\) (TeV)\>\""}], "}"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Black", ",", "Thick"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Black", ",", "Thick", ",", "Dashed"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Red", ",", "Thick", ",", "Dotted"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Blue", ",", "Thick", ",", "DotDashed"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"0", ",", " ", "0.666667", ",", " ", "0"}], "]"}], ",", 
         "Thick"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"0.654902", ",", " ", "0.654902", ",", " ", "0.0117647"}], 
          "]"}], ",", "Thick", ",", "Dotted"}], "}"}]}], "}"}]}], ",", " ", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"PlotLegend", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(m\), \(H/A\)]\)=200 GeV\>\"", ",", " ", 
         "\"\<\!\(\*SubscriptBox[\(m\), \(H/A\)]\)=150 GeV\>\""}], "}"}]}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{"LegendShadow", "\[Rule]", "None"}], ",", 
      RowBox[{"LegendBorderSpace", "\[Rule]", "0.2"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"LegendPosition", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0.0", ",", "0.0"}], "}"}]}], ",", 
      RowBox[{"LegendBorder", "\[Rule]", "None"}], ","}], "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{"BaseStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"(*", 
       RowBox[{"Bold", ","}], "*)"}], 
      RowBox[{
       RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", 
       RowBox[{"(*", 
        RowBox[{"Italic", ","}], "*)"}], 
       RowBox[{"FontSize", "\[Rule]", "24"}]}], "}"}]}], ",", " ", 
    RowBox[{"ImageSize", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"550", ",", "350"}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5993999544744463`*^9, 3.599400229321273*^9}, {
   3.599400421037428*^9, 3.599400435704442*^9}, {3.599400470122661*^9, 
   3.5994004923283367`*^9}, {3.599400624379681*^9, 3.59940064719445*^9}, {
   3.599400720251354*^9, 3.599400903745118*^9}, {3.599401015276573*^9, 
   3.599401084064399*^9}, {3.599401183975692*^9, 3.599401218971755*^9}, {
   3.599401257821072*^9, 3.599401289918933*^9}, {3.599401382720055*^9, 
   3.5994013848160763`*^9}, {3.599401432206583*^9, 3.5994014467008123`*^9}, {
   3.59940147737199*^9, 3.59940158234923*^9}, {3.5994035325157433`*^9, 
   3.599403588978567*^9}, {3.599403672817933*^9, 3.599403696970179*^9}, {
   3.599403761824603*^9, 3.599403768445586*^9}, {3.599403798862773*^9, 
   3.5994038019817133`*^9}, {3.599403860990889*^9, 3.5994038771983557`*^9}, {
   3.599403927099456*^9, 3.599404155287723*^9}, {3.599404205641766*^9, 
   3.599404260403904*^9}, {3.599404316912387*^9, 3.599404326458764*^9}, 
   3.599404410969657*^9, {3.599404458297673*^9, 3.599404703312169*^9}, {
   3.5994047353080597`*^9, 3.59940476087329*^9}, {3.599404851048546*^9, 
   3.5994049407487183`*^9}, {3.599404978951181*^9, 3.5994049998241*^9}, {
   3.599405077590489*^9, 3.599405127722258*^9}, {3.599405173663835*^9, 
   3.59940521651613*^9}, {3.5994052666814747`*^9, 3.599405346669462*^9}, {
   3.599405383585684*^9, 3.5994053847845716`*^9}, {3.599405452545718*^9, 
   3.599405489683627*^9}, {3.599405527626419*^9, 3.599405588863056*^9}, {
   3.599405700044438*^9, 3.599405822311266*^9}, 3.5994058627317123`*^9, {
   3.5994059196127*^9, 3.599406032687735*^9}, {3.5994060801583967`*^9, 
   3.5994061958031*^9}, {3.599406303737689*^9, 3.599406487668249*^9}, {
   3.5994065646922293`*^9, 3.599406583218939*^9}, {3.599406676664394*^9, 
   3.59940676907297*^9}, {3.599453803791697*^9, 3.599453891077115*^9}, {
   3.5994540010934772`*^9, 3.599454074123551*^9}, {3.5994542013463707`*^9, 
   3.5994542630958967`*^9}, {3.599455694391954*^9, 3.599455722957815*^9}, {
   3.5994557957816057`*^9, 3.599455856011026*^9}, {3.599809572838586*^9, 
   3.599809594642234*^9}, {3.5998096472706957`*^9, 3.599809654610669*^9}, {
   3.5998097587844763`*^9, 3.599809788832425*^9}, {3.5998122358595123`*^9, 
   3.599812237178851*^9}, {3.629190832536241*^9, 3.629190934431891*^9}, {
   3.6291909941202*^9, 3.629191041695787*^9}, {3.6291972104397907`*^9, 
   3.629197238723794*^9}, {3.629197302527124*^9, 3.629197313508095*^9}, {
   3.629197455877183*^9, 3.6291974963749866`*^9}, {3.629197694837679*^9, 
   3.629197815567321*^9}, {3.629197861740377*^9, 3.629198004269384*^9}, {
   3.6291980808631363`*^9, 3.629198159574441*^9}, {3.629295382250906*^9, 
   3.629295420522107*^9}, {3.629453516195345*^9, 3.629453516722808*^9}, {
   3.6294555166088257`*^9, 3.6294555353506107`*^9}, {3.6294555738261127`*^9, 
   3.6294556582382936`*^9}, {3.62945568966258*^9, 3.6294557099041862`*^9}, {
   3.629463730845125*^9, 3.629463733585959*^9}, {3.629471030500576*^9, 
   3.629471031791254*^9}, {3.629471156740204*^9, 3.629471167346203*^9}, {
   3.629471894645887*^9, 3.629472043288662*^9}, {3.629472123446495*^9, 
   3.629472180791212*^9}, {3.629472224111086*^9, 3.629472290310131*^9}, {
   3.6294723942870493`*^9, 3.6294724193659277`*^9}, {3.629472469672206*^9, 
   3.629472546677926*^9}, {3.629472636594902*^9, 3.6294726667414207`*^9}, {
   3.629472810905665*^9, 3.629472845893467*^9}, {3.629472882688572*^9, 
   3.6294729009907846`*^9}, {3.629472998997898*^9, 3.629473003906838*^9}, {
   3.629473295632976*^9, 3.629473300051303*^9}, {3.629473933638905*^9, 
   3.629473934356173*^9}, {3.629473987930333*^9, 3.6294741168091497`*^9}, {
   3.629475107909326*^9, 3.6294751192727747`*^9}, {3.629791813310321*^9, 
   3.6297919299487123`*^9}, {3.6297920555946293`*^9, 
   3.6297920661589403`*^9}, {3.629793972360661*^9, 3.6297940046972723`*^9}, {
   3.629794035547583*^9, 3.629794183277012*^9}, {3.630223232837542*^9, 
   3.630223291203866*^9}, 3.630223336057242*^9, {3.6302236220530567`*^9, 
   3.630223650064623*^9}, {3.6307347728069353`*^9, 3.630735009019681*^9}, {
   3.6307350476366987`*^9, 3.63073505143141*^9}, {3.6307350909754543`*^9, 
   3.630735175816481*^9}, 3.630735656265081*^9, {3.6307357025862722`*^9, 
   3.630735707175235*^9}, 3.6307357426653137`*^9, 3.6307358142484703`*^9, {
   3.6307451232189703`*^9, 3.6307451769387007`*^9}, {3.630748756603511*^9, 
   3.630748788301354*^9}, {3.6307488970298777`*^9, 3.630748925014209*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {GrayLevel[0], Thickness[Large], LineBox[CompressedData["
1:eJwdxQc8FPwfwPE7o+x9JJKVcfYMPfn9KJFEKo+Rp6JSJFQiWSVJWrIiO2WT
WSi+XC7rbK7iIWTcg05PJBz6j8/r9X595Nx9j55jIxAIhf/1v2si8dnfvxeg
R68gv8liBvmuKkSvri2A2O/RHB2rGVRWqaO0+HMBJG4Z6D63nkG6Kofdp+cW
oFRAmfuO3QzaLRw5RPu4ANydx3LtnWcQ/vpve8qrBdBx/9m95dIMOnq3s0jv
1AKspg8HTiTMoMDuyEvnG5igXHrEzHt6Bg0M8M42uX2DCnMrlngWA+1o9BXb
LT0Pl20Jyped/0HVF5s5BUdmIf1LiH6V1Cw6/UDn++eIf6D+qbmx9uYsWokL
jgbEgAANx/2mE3MoR2BUMnl8GkZIVgkyzHmUZq1zpf/eFMwbwIAWPxNFeLtd
Vz04CZWPs7QGdRZQMHth4JVvE1Cc9emHl+V35HazW5GePw637NctulnfUWL9
VHKa1xgU+Cc8k2/8F9V9UeErlh+F0G/3inxf/UAKQtj8eMYwXGljM5kqXkQV
5Givia+f4Kvm2eEZxhL6Qi2XNTSkg6KNiDbl+DIKOba630idDsYdWzmjXZbR
tnHsaSJPB8FCu0L708voyHp3uakAHfyHRgK+X1xGjbpMc8vpQSCSs2Ndby+j
rEzyOaekQSAf/Pr8R8Uycg/KKbixPAAiicHZhqRfaEo9URde94NV5YGwPTO/
EDnsJZNR1A+aS9fGypi/kE93daFIdj9o8FEPqi//QiuX6fIe9/thMLPhqAHn
CuJ5IyHKf7ofdNUiVZ4orCBts2eLLtz9IFrzwTvQbQUFO2RWLZ/oA0OHYGQ6
sYKEwwoMNYm98DP27Pefq6so6rVKq9CvHvBSGg5MZVtDa8w858X5HjC19nhi
xbuGJk7lhtR86oFsRl5erfQaqjDLoZiX9YCDY1TWClpDRznTbR1P9cDa6wjh
pbtrSFlSrpMQ3A0NUN5gJMNCQjE7v1M9uqHGZE6NocxCK2s7RO8f7YZ8zZTm
LB0Wav17uzOJ3A1W47qVGhYsdCFLbEr1cxeQpz+p1HizUKEy18bR3V1gXi3L
kV7PQuqGC+ovF2ng8Ud16vbz68hDMzy8doQGYFxxe/XKOspUEuzrbKFBB5FS
OhW2jkQktAKXU2ngmFSsO520jn798mmy3E+DKUJ0Y0zLOqLUMh1mEzqAxFF5
LEhtAzntZYZpGbZD/oib2pvNDRRnENa7T7YdOAgj+f58m6hDQ0DRiacdHnr7
yO3bvolMZTTbbo62gecplzhRw02k8PuSaF9UGzSb2PpF+WwiZuO3PP+PrdCs
Qbo6OLGJbu//1lN7vQX8HA9F/DH0G1Gs5u30z7TAE8+hWKnZ34hweK6r9HAL
/JjWIAut/UYhDv/QcuRbQIN90m0HPwEHeEy1PqR9gIHSiLhODQK+ED3S6Cb7
AYzkxStPXCZgG1pnGXdrM1y7GFawQSTimB6aVmRFM/DPhFaH8BJx60BH6WZa
MzjNGjnxkIjYYqStePFyM8iFGa3ZqxCxKZOaPyLVDIvVbatJdkSsLdSQVe77
HtYVBeSks4mYdLw01lmCAi5X5t852rPhCqX7dRbsFEg71h5i6MqGj6yen9RZ
aII3P3TUlM+z4ZgMOSOeliZgeRZLo1A2vMlI+FIX0AQ9pOoN20I2PB0arClN
bwQ3z5R+GS52fPuIkxMXpRE2emubDMTYsayCQcRSSSO0Ddvucpdlxy6tzEHa
nUagtLXZrRux4y4R99BQg0bQjH13e+9Fduxj9yS5XhXgMzm+Q2eAHecvWc8n
EgGsnQo7GsfZ8UQKB/b53AB1XgN0zwV2/Odk4IzMvQa4lxjnzsvLgVHQScOb
jHqQV+BeStzHgYVy1AbM896BoN6uLKk6DlyxTBVsVayD9XzHp5PAiR8VPqeY
rtaCdlL9qdU+TnzxZPi16s5a6GKmvt07zYkVPxgNPw+oBTFploMT/xaclFiU
G9paA5PVhL3zf23BN/Sf7NXzfgMB/m0xztxb8Z+MS98L8BvIpKrz9e7civXS
rHNkSW/gwkSeyV3DrXienYNboOE1FFkYWFad3YpP9gcMMARfg8fqpet6zVux
+RXXixmVVVAiUeywHMuFZZSMZUjRVTCjquG3XMSFWZ9Jvfddq6BgY55o08KF
q8y6DYM4q0DuI4myucmFlYTN2Y47VsLQOutQzRVuzFOmnMLNKgchOpnmeokH
T5/hsLnZXQ4ZVIp4ySMe/F5ifHM5pxwidxH1A8t4cEj4s7OTNuUwpjBPi/zJ
g5m2/NqQUQbdRImK0Tu8+OXw1MN/Ikvhxa5U9gYKHx4KEc9M1ysF786m5YBZ
PiwgY1lmP1EC8juYOj0i/DjgdH5fLSqB96QXHf7n+PGBKS+JmLUimPKJV+IW
FcA3olJVTAuK4O1c1r8WWACXKtOMfzgWwaeiy7bWPgJYwkvD1aW6EDKJO+2b
aAKYwVzIIvsVQKHal16pBEEsHStbMSpTABzSBlssWwXxER3793Gd+WC2JZDb
b0MQ11ytmFoj54Ndbqutj4EQvrfiT+6YyoU7o9u3PS4Qwg0pL/eEJ+QCh7nb
tGSrEP5hQrfR25cLmnW5h61nhLBL6G7f1KyXkOujzVelLIzJbGuVF0+8AKrN
RqxHuTA+mUOm7uR5ATcYV59/HBTGcftP0PtrcmAnftOmzBLGa1HvVvaI5wBH
arNWjJUI7uAN38vXmw3xDqrsQQsimFDyyrYxPBuS/SI9idKiWN927JS/Zjbs
tYykUg6K4rRYs4i/72eB1tvEBbUCUfyJzPXI+WEGPDB9NO0fJIbxJc+yptl0
WB/tCEwrF8P5r9r7VK3SgXh2XCp+TgwH6T+UWGNLA4XhfVkO50h4IoBp7H46
FZYYB8DlJQlb19q5ttc/g/4tZ8ayZ0h4u6lI9rPrKbDNQpseeVUcR9y8+p6N
ngyyGdFzvvXieI4yMOWllwyVyfrmf/BI4HeWT8l7mEnAGJsuNC+RwIoxKzY5
h5JgtD5Jm8m+DT+gOfvyFiTC67Fl9VMnt+G/7KWrhs8kgDDF93ndTkk8v/jT
+FpzPERTz3gY35HEIUndILArHr5xTFenL0jitOGIDrPpJ3D6aPle6sB2rB7m
aj984AmMvT0kd+uIFH4ra/jRPy8Wgm5ynNzWL4WrOvqodr2PQCduNCB+QRoP
CEX1RsQ9hK2LHdJi93fgRQfjkepjD+Ba6mhqpbYMFkmdZzDE7oP8CMsxeVwG
645lLknR74HPYFebZOZObL/rGMHuaTSoVL+mnjOQxX5eW/ginO4C85sBzSJH
Fse+qpWoloyCIOsWf+vtcvjVkrcCYygSNAwf8dJS5XCXsayWVNptoARnmvio
ymNmWL+J7V8RkMHNWWxIlcf8zVEHbsncAonHbPHFlxWwk4j/iwsQDrnH1eM4
dRXx07Sht11moZDyatL0PM8uTFcy69dvvgElj+mBBwlKWKw8b/bZgeugI7Ft
UUBKGR/bI8BGbLsG1T9jbVhnVXAc1V/y/KGr8FW2/XPfvCrusRvW7uz0gw0F
3zJKqxreI338s93f3kD4f5r4P9lfXvE=
     "]], LineBox[CompressedData["
1:eJwd1nc419/7B3CyySoaQkhFWRVKqudpCSFNRShFKko+okVCMrIiIclq2JKS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     "]]}, 
   {GrayLevel[0], Thickness[Large], Dashing[{Small, Small}], 
    LineBox[CompressedData["
1:eJwtlGs0lHkcgNWkxozbuEah903CWBttY13q/+uiItqZiZOUy0RSFIkG7aYL
hWVZl81GTnZEtDtiyXH9MxF1KFYhg9wbZN5KCWuPbc/ZD895PjzfH+J4CP/E
SgUFBdcv/GdLpDO1vExhrejuv70j6BCysDF+YZHC9ascnhZcoMODP61MZj9R
WG/HXLVcSAdrU9fjE9NfOu8SLSaaDjas2L62HgrPuYZb5cXQAUbfP/21hMJe
AxWKbxPowL/Rfn+rD4U9g+sqsnPpIHwee+ZkvRx7yvRP+bfS4cUL5lSjYAaX
bxtKmTZWAoOGEC2b9W/xuiZ3nyc/KEFFUJOi2sAUTgs00D7UowS+SVbvXl2d
xO6uocmO9gyYT7sYj5EM72Dazn6XzQCR6qBe1vAELgrl8H5czYQcZ6uwroRx
HBnlpGt6nglXgwWRZk5jeLVZcNsvUiZcpBULw2ZG8PU5uxsnuMoguPzcuPve
MBZ1rN4826AMmXXjWTmnh3DeQ73FGmsVqH5tqvw7OYiNWk7KHMpUYKM67HLL
lWJv4G61/koVyszjT4+M9uKbxWIllUpVeN1cuoHD6cZxKfL0nbvVYNwi0xo/
7MJXGo2csp6qAetSEcdyRSeeyfHrO2SlDhYcyuLubBuutjMqm4hWh2t7Zjqq
Ilvw2oFvTfPa1UHbTZx6RFeCG97ZylgkC8rmmtVajatxLG/sweh5FtyVjidP
xopxR3ZAqGEHC7x468ulfhnYX/iPea2ZBlQxLr6URKQjk9Lt45pxGrBtZIXh
FY8SxO3cKuC91YCN72oW7CRV6JhxkGY7VxOcRK/aD3pI0OOQoZQ4iSY4umrQ
PlW0oCpZ7T4fGy1I8em5vKWyDRXv1010L9KCloMGKlyNTvQ+t/dIjbk2zBDa
l/661YUaCzn3vYu0ISKcLUjR6UY3U5J7/dk60NOvzg9o7UXZHf2FKVgHfKMc
3qxxkSLG32XoI1cXHrFtEh8pDqIhnhp/eU4XTJRqZfn7h9DL/rGA7FtrwaA2
yFExfhhJ5yc9K3brgcLiyqKwkRF0jmXaX66oD595dd7Nm8aQI58d8XOzPki/
8Vm3KXYcZQT+EXbst3UQelidRfZPoAGthuGghPWglzHmscpAhs5/7LNdPmsA
4qN3CmcjJ5EzV+LxLNIQDm+P2d9aN4XiT516LLxqBKXeZ0i7pWk0EOBMS3TZ
APOM3bQq9xnk8ka4b0m+Afid9hyDLDmCVO2vA9MIYNgzG2tvy1F5VuaEVyYB
jfl9B46J5IhIvXbbLYuALZFRgmyxHOXcFjMdcwlQNapM0muWI+XMqM9WxQQ8
CbYe1f4gR2b81hgHCQFAN0tVdaGQn9/Cku4sAfPn5vXFPAp5hPuLLOcIKJG2
3HU9TKEkDS3PvQsEGJYE1CQdp9DUnvDFyGUCltzzJxhRFIr+UK4zzSShUmS0
fU0BhZoXvexom0g4q0K1FNyn0Pf8oc1sUxJMhPX8vaUUcjHOs3Rjk5Dh7BUY
V0sh7hnzxCIrEsLe30qndVEoP/1GgmAHCeZHTxuKeimU/MGEl7aThOEm26Jd
gxTaXFHIadpDAjert/7KJIXsMwu82AdIoK+850RQXzqff8f3IAk4SPii4SOF
AsrsaDd5JFx4udfHd5FCYz99vv7MjYT//4Wc2ITFGg8S/gVd/Uds
     "]]}, 
   {RGBColor[1, 0, 0], Thickness[Large], Dashing[{0, Small}], 
    LineBox[CompressedData["
1:eJwtlH0w1Hkcxz3UEVHW7rLsLvsTp0hsYsj2/eTKhGWykS15WKq7lo1Mssac
i6Stqzg0Udx0rYdUQ5Qz8vBFGYpOQtQWWVYh+0uWcN24bub+eM9rXn+8/n1z
ouMFR3S0tLQCvu0/OiH61MoKic+/69+uJ6RA/JKNbGmZxKWszGL8ze/dd7Gb
myexIqPSSHqAAlz7gOiJaRIbFaYyJg9SwN0k83X3IIkHu+xGusIpAGOzTwur
SMx/DxvyYyggOPfsztZIEvfpZf+xJZ4CyT2Zkh+b1dj73vMnuVkU6O83nGoV
zWBNiXEY/SEFWC3xVHfmR8yt5vtvm6ZAbezj1eveTmGfU607DzJNIeqiy6dX
GZP4Zldf0jOBKSzmpsow+oBrj33nU59lCnLjYUbB6AQefxvwm1eLKRT5uST2
nVfhlIa4+1rLppARJ5Ju9B3HF3h1L+guVEjVvZ2cOKPEtbYlS5uPU0F0umfD
y1ujmL2Tve/cLSpcaVIVFInfYcJkaEp7jAoPR+zX3iWGMU/iTHyyoYHNevAO
/l2Br6ctCxZENKjZJBMrx4Zw+Nnjmt4yGoy0V1u7ub3E4ppH+tYfaaByvMLF
f/bhX0NMtEOd6GCSVuHmpN2LTxhWfv85mQ6ObqRj6Vw3DlC4mhxupsOZXTPP
66UduIbWnFqz1gxowZU5B8zaMP/+ifTyMDOoWWhf17nhITZUBjvvKDeDUoXq
0mRmJY45tL8z+m8zCA9iPlDE5OMuiWSBxjeHeoPUgbakPOQZxbvkW2wO25Ta
7HRhFerSJBX3fDEHm08NS55t9SjIy0pwO5ABvvJXzwKFbagl4YFjehUDdgdQ
dOdrO1D35Toi3sQCsiMHTzvXdSMx1f3vhHgL6AhkGe2l9CKl4XmpZMgCZji0
tBfX+pCNskR1jGcJSScdRNn0l6hDk58QIreEwTfrBUc7h5BszR7GQRoTolK8
3uvxFei28VGF+RkmPHJwv/Bo9TBKjKUdnvqHCXZrGj+U7HmHlN1cj8MnWcBq
jN29WjaKGhU5KT4fWaC1rFORqFSiWJ3ZsZpENnwJaopotx1HcRGylVQNGxSu
kZa2mSqUkTG/Yp5lBQmh602INxPIr3BAtdnIGhj548JVrA+oMI/L6w+2hsqw
G+Vz0klkaf+58EipNYTyftnT2TSFLhMjOtI5a6iOkBCeX6dRRP+qmAFvDiwa
/KBbHzKDcl29PfyKOCDo3e7GKlCjQ6qvOuZzHDDYbtjaWKxG83e3uso1HGgt
ee1/SK5GvvriCqcFDjhLU0TXK9Uoq94yymeJA8ZWdRcZ7WrkTDutlbLCgSdx
3DHaZzXyJ54wpw0JAP2NOcZ8Ermwz4CuLQGLJxYtKoNIdLPOjnrVjoAqRUdp
QCiJhIV6Tg72BLCrjjZcjCbRg+ynrsEOBHwNKZkwSCHRZlthToULAXVyK55e
GYm+zDZli3YQcNyI7Ci7QyLDKUXPEiLALrlZ4FNNopCfI0NzdxKQ7xf+09lG
Ep2TKL0e7yIgcfZanm4fiTzvqmIc/AnYFCZmy4e+9bIdo+18AkYfe1R4D5No
y7W8sqhAAvYWDDWnT5LohmPamqtBBOjr3PLlkCSyk3uUc/cRgGOT+1s0JJJ6
8S79FUzAqQGfyKhlEkWvKmoQ7yfg//9CIqNjXD0hAf8CfNE+cg==
     "]]}, 
   {RGBColor[0, 0, 1], Thickness[Large], Dashing[{0, Small, Small, Small}], 
    LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQrWcv9ur///f7q99vsGCPUHIIaj+72jgewS8/35Kb
vu8dnH/lCverg4lv4XzZA/ki5jJv4Pyt2UdY+e++gvMTegw/3Gx6Cef/mFTd
sd/+BZy/mO+e5IyHz+D8OV6GRZc7n8L5TTmJFZqeT+D8auZV5UVvH8H5iQ3n
Va6teAjnT937dMacrAdw/q77GjxrlO7B+coCDk4h827D+Zu0OrIePb4B598/
ulHBzOwanP9UZ6rR/m2X4XzBupVmeowX4Xwds/c6Sz+fgfObXd5e2FlxHM4X
DVk3IVL8EMK+b0f5T6jsgvOX3n7a+7JlHZwfGyiz5XbyFDh/J1f11UOlk+1h
fNNHjHKNEevhfOUPu39aHdoJ53suvnnWL+IQnO/qK8T8detxOL8//nqDwfYz
cP5xP1neAKGLcP5bRdG6S7Muw/mlJdqJ/WLX4PzrdwSC0k7cgPMTKm2es/vc
hvMPa5t3HWa9B+erce55scTjAZwvuyfblbXjIZzP8ItpZdGjR3D+98C9cUdV
n8D5t03ipVVbnsL5BeECgkp3nsH5klOeRLDIvoDz10UvWP654iWcH25b73Fi
7ys4f2NcrpLVn9dw/g8uZ+adoW/h/KCL1mayM97B+Q4cmhP4fN7D+dD8AucD
AH5IerI=
     "]]}, 
   {RGBColor[0, 0.666667, 0], Thickness[Large], LineBox[CompressedData["
1:eJwtlPs3lHkcgDWD0QgzNKQMva/YxDpGa1TU96PSIizTxZQwUwebS8pJZrK1
QiftarshJNW6lOwaKmVK841oVFRCrivGJRRv7SSXVW17zv7wnOc8/8BD7IwR
hNI0NDR8vvKf7ZHx6JcvFDbqCFvNENIgZtoydXqGwq2Tga2LttGg7AbPWj1B
YWQ2fMJhOw0cl/rsHHpD4aGkbtH2HTRwZqd0NrRRWBHd9ptMRAPof/84W0bh
vtBvWKLdNBAcayxZHvK1o7WaOg7SIP5ZSnS4Yhx73J3O5OXRoKVFd7RaPIad
PymdSt7SgHs/Zr6z2Vv80+U8E78VdKiIrNUy+GsUq9USj8YUOojSeO86kkZw
QFGQIKmTDlNnElIxGsa3cr3ted9qQr5+j2lW3xD2FJvK+49rQq4XL7b5+CC+
zwhWOwxrQlKUWGLjOYAfMtVn3NZpQQL9WnzsmAq3+FY7nCnWAnHisyUvr/bh
2BefZvPmaUPGvcGs3IhebDrC7XXepw13Xi2d9wfZgysW1l9NVGmDJQvWbs7r
wheZ0os/+DHg+rLUCFV/O+acjXjOaWDAq7ryxXz+SxxeYptZ7qUDg3YZjvhW
Mx5r2mF9vk4H2IeL+fZzmnDIKa/Hx/zmgh2fsitUN+BK7ge3p21zIXn92HO5
RIk37e2uHN7LBM7m0lPbTGqwxfuW6O/1deH6xzqD+iV3cONsQWTrFV0o7Bo8
MZJSiuOss/cv3zoPgvzNbnbtSsdrnhe8pjT0QM5MaK2JO4s+K4j9vmV64KSa
Y35EKEP/jCzAthJ9sHx3d3pVjRxlRlmGhrsagGd+R6OvsAY1t6cPuOuzwN3H
kD5RoUQG5+qcM5JYcDKkLdHhdgMKt/EIsplggdKXq+dn2ITsBU3ZRRI2jBGc
wy9ymtFnt5uXH8+wIW6/rfik8UsUeEVWRh0xhLZuliCsvh2lNF6c6OQagUjq
+prh3YVWVr7O6600gge2zr880OpBebsa1kdGzQfruVXDBR69SL5uwY3PFhzg
VkW6a6X2oY4t5yL3dXNAY4ZWHKtSIatoH7VHpTFM+t8LrrMaQJmpoer8DBPo
+i5kkVXKIHoRnkwEZi+AvQEsNtk9hFxp4kQdmSmYpg8INbnDSCg87s55tBBK
Ay9dUUtG0Jy3qtOZJmYQsPpnj/p7o+ho0kehYg8XyoOjyVWzb5BhWunuxF5z
mGKuo8u3jKHQ+Fc6yb6LQdDkwudmjSOp2iv5phMBTBfd6qoL4+hRziLW5EoC
qgs6N+7IH0eJ2lvlLmsIcJBIxedLx9EFtiD8yQYC9C1up5nWjaOHjNogTSEB
j6Ic+zl/j6Pl1uVmPQcJAB2bU/reFDokGpS61hAwtW9qYak/haTGXoq6hwTI
upSFPgEUijNK3ez/hABzWdjdtJ0UWnqp/FBMCwGzWwqGmFIKrXinN6EcIuB2
vsVqRhGF/qy5xHqjS8IePUpZVEKh3QfCvHNYJFjHKwQbyil0LDh0ciOHhHSv
oB+PVlHIiXHt91vmJMS+zzlLb6aQpGI2uZhHwrLACPP8dgr9KrCLieKT0Fe7
snhtD4Wqcr+081xI8MtqVxwZodDT2SiH2vUk6NCuehIUhWLMZ4jTniTgyPiW
+x8oRDDZOSJfEg60bggRzVCoMKEsx3ETCf//C/E9O6wYQhL+BQyCSig=
     "]]}, 
   {RGBColor[0.654902, 0.654902, 0.0117647], Thickness[Large], 
    Dashing[{0, Small}], LineBox[CompressedData["
1:eJwtlGs01Hkch8cMYca9SCT+I45BNiq2m+93SwqxjR07KmLallYuyyas1UUq
FSXiqGT3NNjQslJZufxqMsd0sSVyGyvkEtb8RRdsw7bn7IvPed48755zPtTe
KN9vmQwGw/vT/qMDGI3Oz9MkIOfsZ4U7lRA1Y5k6M0uTPvmsa9JuJfxe6Wg9
9Y4mB9vqT/sFKsHJxnvv0Ngnvyy6eYFICS76KV1P2mmi0ltrG75fCfjqzaNL
5TQx9pDobIpTgu+pptJVQTSZkg6NmWQrIe5pSkRovYJc12QeOd6shNZWzuh9
0TiRN06f6RbOgdm9qEUuS/8m64eF+YWdc3D7QIOa7l+jZJiXXmEbOA/BaY4T
nckj5DtHXVnvxDxMZyamEnhNYjvtVncDA8U6PUty+4bIvrHt76gMBuZ5Osa0
nB4kEpOne1j9DEwOF8XzPAbIhfrjNl6OKpjIKomLGe8n1ozovKtnVFB09Ony
tut9RKx149TXfSqYXTeYmxfWS/q4K8xK1zLx7ksbrRvcHnL5xzJezFUmWurh
JkG+nKhnHBEmzDHxpm1qWP+rDhKRX7fLOZyFL6UVFs7ObeTGizv6L7tZOGif
7UTutBA1l9Zgsacq6h8udnZQaSY1xrWHVzSqor0zbV849YREslaGKFANj7uN
P6uObySefq6DXz5WQ0NBWcbOxRLyUVMpdNq1AG++l+rKlt8loTlZ7C+GFmCh
fDB9JKWM3PGXcvVOqmMgf+kt+TcXiV0+L0JoqYHV7MQXktgscLdt2lwl1cA1
/SrLjvmXw2TDTfumI5poOVEzs05SDa4lpXHZLmz0EHc2+fhLwMshSPaczcEt
3gasd7cb4VAXqyt9mIPng9qPrqx6AiGl/r8lS7Sw0cdMe4dBM2SliE4WEW0c
pwwPP7/cAol35a0OtToYe9BOdN6oDX5+NLrvbIMutnfr+YbIOuBYSTaf+kkP
gxM2DKtvl0NlbuazDCN9fGDncuaBWg/wikxdtz7WR2vN2tcF23rhRM60EyfZ
AM1qD2xRS+2D2bk/PnDcFiJjllkc098PCcGCQ1t5i/ADv26P1GoAwsc/l/IX
GqJ8dZCpVcogbE3Xjl1ua4TfC/X0ud1DECUw6A7buRiXXBzwVzV7DbJnAkvD
LGMs2/3Lr1PxI6Ab9IPRNR0TFG48sk1WNwpqDp5NsjxTrNgTwV33cQxcTHmy
pQIznGZvZlX7jUOz5GGsMsYcfZvXO5vlKsCONbCKdFsgez3nfu1VBbxJDDi3
qt8C7xd0eQWIFcCPFEaXDlvgyvgE0ZUyBcxYXOopnLRAHfOqtCVSBVxRKfqU
i8KH4U6vDCcVYFXzIOnWGgpRg5ehs50GjuSc5f5MCqejp03K+DTw/nl7QZBL
Ybm8sdBbSMPcWmPGlnwKl5WH1KTtpeGrn1rGHEso/OhXMMROoKE1knlwg4TC
KrH5RvUiGhKDJicWT1EYqU03FpXScK1B1cd9hkLruHpf9woaIgoCFPHzFF70
DNx/opaGgcw09hiHizFvLmexWmiYqVzowLLiou3usGXiDhrOevtwBXZc7GtY
W7yphwax8s+kYkcu7sjtqD82QoNWu0mSyJWLGszrHhRNQ7ybk22DGxfJgbjW
e29p8Ai14dt5cfHQC/eg4FkalHWV73P4XPz/v4AXesFc3Z+L/wLuVk63
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  AxesOrigin->{0, 0},
  BaseStyle->{FontFamily -> "Times", FontSize -> 24},
  Frame->True,
  FrameLabel->{
    FormBox["\"x\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(E\\), \\(max\\)]\\) (TeV)\"", 
     TraditionalForm]},
  ImageSize->{550, 350},
  Method->{},
  PlotRange->{{-1, 1}, {0, 15}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], Automatic}]], "Output",
 CellChangeTimes->{3.630748945693224*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Com4", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"P4", ",", "Pc", ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "15"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"BaseStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"(*", 
       RowBox[{"Bold", ","}], "*)"}], 
      RowBox[{
       RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", 
       RowBox[{"(*", 
        RowBox[{"Italic", ","}], "*)"}], 
       RowBox[{"FontSize", "\[Rule]", "24"}]}], "}"}]}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<x\>\"", ",", 
       "\"\<\!\(\*SubscriptBox[\(E\), \(max\)]\) (TeV)\>\""}], "}"}]}], ",", 
    RowBox[{"Background", "\[Rule]", "None"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.628428736712923*^9, 3.628428819192881*^9}, {
   3.628428865890438*^9, 3.628428866706506*^9}, 3.62843468052837*^9, {
   3.629539764163897*^9, 3.629539822387154*^9}, {3.6295399378500977`*^9, 
   3.629539951764166*^9}, 3.6298079066390343`*^9, {3.630735871373908*^9, 
   3.630735902090769*^9}, {3.630745237040929*^9, 3.63074525171402*^9}, {
   3.630748829524815*^9, 3.6307488362477007`*^9}, {3.6307489730740767`*^9, 
   3.630748978146863*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {GrayLevel[0], Thickness[Large], LineBox[CompressedData["
1:eJwdxQc8FPwfwPE7o+x9JJKVcfYMPfn9KJFEKo+Rp6JSJFQiWSVJWrIiO2WT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      "]], LineBox[CompressedData["
1:eJwd1nc419/7B3CyySoaQkhFWRVKqudpCSFNRShFKko+okVCMrIiIclq2JKS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      "]]}, 
    {GrayLevel[0], Thickness[Large], Dashing[{Small, Small}], 
     LineBox[CompressedData["
1:eJwtlGs0lHkcgNWkxozbuEah903CWBttY13q/+uiItqZiZOUy0RSFIkG7aYL
hWVZl81GTnZEtDtiyXH9MxF1KFYhg9wbZN5KCWuPbc/ZD895PjzfH+J4CP/E
SgUFBdcv/GdLpDO1vExhrejuv70j6BCysDF+YZHC9ascnhZcoMODP61MZj9R
WG/HXLVcSAdrU9fjE9NfOu8SLSaaDjas2L62HgrPuYZb5cXQAUbfP/21hMJe
AxWKbxPowL/Rfn+rD4U9g+sqsnPpIHwee+ZkvRx7yvRP+bfS4cUL5lSjYAaX
bxtKmTZWAoOGEC2b9W/xuiZ3nyc/KEFFUJOi2sAUTgs00D7UowS+SVbvXl2d
xO6uocmO9gyYT7sYj5EM72Dazn6XzQCR6qBe1vAELgrl8H5czYQcZ6uwroRx
HBnlpGt6nglXgwWRZk5jeLVZcNsvUiZcpBULw2ZG8PU5uxsnuMoguPzcuPve
MBZ1rN4826AMmXXjWTmnh3DeQ73FGmsVqH5tqvw7OYiNWk7KHMpUYKM67HLL
lWJv4G61/koVyszjT4+M9uKbxWIllUpVeN1cuoHD6cZxKfL0nbvVYNwi0xo/
7MJXGo2csp6qAetSEcdyRSeeyfHrO2SlDhYcyuLubBuutjMqm4hWh2t7Zjqq
Ilvw2oFvTfPa1UHbTZx6RFeCG97ZylgkC8rmmtVajatxLG/sweh5FtyVjidP
xopxR3ZAqGEHC7x468ulfhnYX/iPea2ZBlQxLr6URKQjk9Lt45pxGrBtZIXh
FY8SxO3cKuC91YCN72oW7CRV6JhxkGY7VxOcRK/aD3pI0OOQoZQ4iSY4umrQ
PlW0oCpZ7T4fGy1I8em5vKWyDRXv1010L9KCloMGKlyNTvQ+t/dIjbk2zBDa
l/661YUaCzn3vYu0ISKcLUjR6UY3U5J7/dk60NOvzg9o7UXZHf2FKVgHfKMc
3qxxkSLG32XoI1cXHrFtEh8pDqIhnhp/eU4XTJRqZfn7h9DL/rGA7FtrwaA2
yFExfhhJ5yc9K3brgcLiyqKwkRF0jmXaX66oD595dd7Nm8aQI58d8XOzPki/
8Vm3KXYcZQT+EXbst3UQelidRfZPoAGthuGghPWglzHmscpAhs5/7LNdPmsA
4qN3CmcjJ5EzV+LxLNIQDm+P2d9aN4XiT516LLxqBKXeZ0i7pWk0EOBMS3TZ
APOM3bQq9xnk8ka4b0m+Afid9hyDLDmCVO2vA9MIYNgzG2tvy1F5VuaEVyYB
jfl9B46J5IhIvXbbLYuALZFRgmyxHOXcFjMdcwlQNapM0muWI+XMqM9WxQQ8
CbYe1f4gR2b81hgHCQFAN0tVdaGQn9/Cku4sAfPn5vXFPAp5hPuLLOcIKJG2
3HU9TKEkDS3PvQsEGJYE1CQdp9DUnvDFyGUCltzzJxhRFIr+UK4zzSShUmS0
fU0BhZoXvexom0g4q0K1FNyn0Pf8oc1sUxJMhPX8vaUUcjHOs3Rjk5Dh7BUY
V0sh7hnzxCIrEsLe30qndVEoP/1GgmAHCeZHTxuKeimU/MGEl7aThOEm26Jd
gxTaXFHIadpDAjert/7KJIXsMwu82AdIoK+850RQXzqff8f3IAk4SPii4SOF
AsrsaDd5JFx4udfHd5FCYz99vv7MjYT//4Wc2ITFGg8S/gVd/Uds
      "]]}, 
    {RGBColor[1, 0, 0], Thickness[Large], Dashing[{0, Small}], 
     LineBox[CompressedData["
1:eJwtlH0w1Hkcxz3UEVHW7rLsLvsTp0hsYsj2/eTKhGWykS15WKq7lo1Mssac
i6Stqzg0Udx0rYdUQ5Qz8vBFGYpOQtQWWVYh+0uWcN24bub+eM9rXn+8/n1z
ouMFR3S0tLQCvu0/OiH61MoKic+/69+uJ6RA/JKNbGmZxKWszGL8ze/dd7Gb
myexIqPSSHqAAlz7gOiJaRIbFaYyJg9SwN0k83X3IIkHu+xGusIpAGOzTwur
SMx/DxvyYyggOPfsztZIEvfpZf+xJZ4CyT2Zkh+b1dj73vMnuVkU6O83nGoV
zWBNiXEY/SEFWC3xVHfmR8yt5vtvm6ZAbezj1eveTmGfU607DzJNIeqiy6dX
GZP4Zldf0jOBKSzmpsow+oBrj33nU59lCnLjYUbB6AQefxvwm1eLKRT5uST2
nVfhlIa4+1rLppARJ5Ju9B3HF3h1L+guVEjVvZ2cOKPEtbYlS5uPU0F0umfD
y1ujmL2Tve/cLSpcaVIVFInfYcJkaEp7jAoPR+zX3iWGMU/iTHyyoYHNevAO
/l2Br6ctCxZENKjZJBMrx4Zw+Nnjmt4yGoy0V1u7ub3E4ppH+tYfaaByvMLF
f/bhX0NMtEOd6GCSVuHmpN2LTxhWfv85mQ6ObqRj6Vw3DlC4mhxupsOZXTPP
66UduIbWnFqz1gxowZU5B8zaMP/+ifTyMDOoWWhf17nhITZUBjvvKDeDUoXq
0mRmJY45tL8z+m8zCA9iPlDE5OMuiWSBxjeHeoPUgbakPOQZxbvkW2wO25Ta
7HRhFerSJBX3fDEHm08NS55t9SjIy0pwO5ABvvJXzwKFbagl4YFjehUDdgdQ
dOdrO1D35Toi3sQCsiMHTzvXdSMx1f3vhHgL6AhkGe2l9CKl4XmpZMgCZji0
tBfX+pCNskR1jGcJSScdRNn0l6hDk58QIreEwTfrBUc7h5BszR7GQRoTolK8
3uvxFei28VGF+RkmPHJwv/Bo9TBKjKUdnvqHCXZrGj+U7HmHlN1cj8MnWcBq
jN29WjaKGhU5KT4fWaC1rFORqFSiWJ3ZsZpENnwJaopotx1HcRGylVQNGxSu
kZa2mSqUkTG/Yp5lBQmh602INxPIr3BAtdnIGhj548JVrA+oMI/L6w+2hsqw
G+Vz0klkaf+58EipNYTyftnT2TSFLhMjOtI5a6iOkBCeX6dRRP+qmAFvDiwa
/KBbHzKDcl29PfyKOCDo3e7GKlCjQ6qvOuZzHDDYbtjaWKxG83e3uso1HGgt
ee1/SK5GvvriCqcFDjhLU0TXK9Uoq94yymeJA8ZWdRcZ7WrkTDutlbLCgSdx
3DHaZzXyJ54wpw0JAP2NOcZ8Ermwz4CuLQGLJxYtKoNIdLPOjnrVjoAqRUdp
QCiJhIV6Tg72BLCrjjZcjCbRg+ynrsEOBHwNKZkwSCHRZlthToULAXVyK55e
GYm+zDZli3YQcNyI7Ci7QyLDKUXPEiLALrlZ4FNNopCfI0NzdxKQ7xf+09lG
Ep2TKL0e7yIgcfZanm4fiTzvqmIc/AnYFCZmy4e+9bIdo+18AkYfe1R4D5No
y7W8sqhAAvYWDDWnT5LohmPamqtBBOjr3PLlkCSyk3uUc/cRgGOT+1s0JJJ6
8S79FUzAqQGfyKhlEkWvKmoQ7yfg//9CIqNjXD0hAf8CfNE+cg==
      "]]}, 
    {RGBColor[0, 0, 1], Thickness[Large], Dashing[{0, Small, Small, Small}], 
     LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQrWcv9ur///f7q99vsGCPUHIIaj+72jgewS8/35Kb
vu8dnH/lCverg4lv4XzZA/ki5jJv4Pyt2UdY+e++gvMTegw/3Gx6Cef/mFTd
sd/+BZy/mO+e5IyHz+D8OV6GRZc7n8L5TTmJFZqeT+D8auZV5UVvH8H5iQ3n
Va6teAjnT937dMacrAdw/q77GjxrlO7B+coCDk4h827D+Zu0OrIePb4B598/
ulHBzOwanP9UZ6rR/m2X4XzBupVmeowX4Xwds/c6Sz+fgfObXd5e2FlxHM4X
DVk3IVL8EMK+b0f5T6jsgvOX3n7a+7JlHZwfGyiz5XbyFDh/J1f11UOlk+1h
fNNHjHKNEevhfOUPu39aHdoJ53suvnnWL+IQnO/qK8T8detxOL8//nqDwfYz
cP5xP1neAKGLcP5bRdG6S7Muw/mlJdqJ/WLX4PzrdwSC0k7cgPMTKm2es/vc
hvMPa5t3HWa9B+erce55scTjAZwvuyfblbXjIZzP8ItpZdGjR3D+98C9cUdV
n8D5t03ipVVbnsL5BeECgkp3nsH5klOeRLDIvoDz10UvWP654iWcH25b73Fi
7ys4f2NcrpLVn9dw/g8uZ+adoW/h/KCL1mayM97B+Q4cmhP4fN7D+dD8AucD
AH5IerI=
      "]]}, 
    {RGBColor[0, 0.666667, 0], Thickness[Large], LineBox[CompressedData["
1:eJwtlPs3lHkcgDWD0QgzNKQMva/YxDpGa1TU96PSIizTxZQwUwebS8pJZrK1
QiftarshJNW6lOwaKmVK841oVFRCrivGJRRv7SSXVW17zv7wnOc8/8BD7IwR
hNI0NDR8vvKf7ZHx6JcvFDbqCFvNENIgZtoydXqGwq2Tga2LttGg7AbPWj1B
YWQ2fMJhOw0cl/rsHHpD4aGkbtH2HTRwZqd0NrRRWBHd9ptMRAPof/84W0bh
vtBvWKLdNBAcayxZHvK1o7WaOg7SIP5ZSnS4Yhx73J3O5OXRoKVFd7RaPIad
PymdSt7SgHs/Zr6z2Vv80+U8E78VdKiIrNUy+GsUq9USj8YUOojSeO86kkZw
QFGQIKmTDlNnElIxGsa3cr3ted9qQr5+j2lW3xD2FJvK+49rQq4XL7b5+CC+
zwhWOwxrQlKUWGLjOYAfMtVn3NZpQQL9WnzsmAq3+FY7nCnWAnHisyUvr/bh
2BefZvPmaUPGvcGs3IhebDrC7XXepw13Xi2d9wfZgysW1l9NVGmDJQvWbs7r
wheZ0os/+DHg+rLUCFV/O+acjXjOaWDAq7ryxXz+SxxeYptZ7qUDg3YZjvhW
Mx5r2mF9vk4H2IeL+fZzmnDIKa/Hx/zmgh2fsitUN+BK7ge3p21zIXn92HO5
RIk37e2uHN7LBM7m0lPbTGqwxfuW6O/1deH6xzqD+iV3cONsQWTrFV0o7Bo8
MZJSiuOss/cv3zoPgvzNbnbtSsdrnhe8pjT0QM5MaK2JO4s+K4j9vmV64KSa
Y35EKEP/jCzAthJ9sHx3d3pVjRxlRlmGhrsagGd+R6OvsAY1t6cPuOuzwN3H
kD5RoUQG5+qcM5JYcDKkLdHhdgMKt/EIsplggdKXq+dn2ITsBU3ZRRI2jBGc
wy9ymtFnt5uXH8+wIW6/rfik8UsUeEVWRh0xhLZuliCsvh2lNF6c6OQagUjq
+prh3YVWVr7O6600gge2zr880OpBebsa1kdGzQfruVXDBR69SL5uwY3PFhzg
VkW6a6X2oY4t5yL3dXNAY4ZWHKtSIatoH7VHpTFM+t8LrrMaQJmpoer8DBPo
+i5kkVXKIHoRnkwEZi+AvQEsNtk9hFxp4kQdmSmYpg8INbnDSCg87s55tBBK
Ay9dUUtG0Jy3qtOZJmYQsPpnj/p7o+ho0kehYg8XyoOjyVWzb5BhWunuxF5z
mGKuo8u3jKHQ+Fc6yb6LQdDkwudmjSOp2iv5phMBTBfd6qoL4+hRziLW5EoC
qgs6N+7IH0eJ2lvlLmsIcJBIxedLx9EFtiD8yQYC9C1up5nWjaOHjNogTSEB
j6Ic+zl/j6Pl1uVmPQcJAB2bU/reFDokGpS61hAwtW9qYak/haTGXoq6hwTI
upSFPgEUijNK3ez/hABzWdjdtJ0UWnqp/FBMCwGzWwqGmFIKrXinN6EcIuB2
vsVqRhGF/qy5xHqjS8IePUpZVEKh3QfCvHNYJFjHKwQbyil0LDh0ciOHhHSv
oB+PVlHIiXHt91vmJMS+zzlLb6aQpGI2uZhHwrLACPP8dgr9KrCLieKT0Fe7
snhtD4Wqcr+081xI8MtqVxwZodDT2SiH2vUk6NCuehIUhWLMZ4jTniTgyPiW
+x8oRDDZOSJfEg60bggRzVCoMKEsx3ETCf//C/E9O6wYQhL+BQyCSig=
      "]]}, 
    {RGBColor[0.654902, 0.654902, 0.0117647], Thickness[Large], 
     Dashing[{0, Small}], LineBox[CompressedData["
1:eJwtlGs01Hkch8cMYca9SCT+I45BNiq2m+93SwqxjR07KmLallYuyyas1UUq
FSXiqGT3NNjQslJZufxqMsd0sSVyGyvkEtb8RRdsw7bn7IvPed48755zPtTe
KN9vmQwGw/vT/qMDGI3Oz9MkIOfsZ4U7lRA1Y5k6M0uTPvmsa9JuJfxe6Wg9
9Y4mB9vqT/sFKsHJxnvv0Ngnvyy6eYFICS76KV1P2mmi0ltrG75fCfjqzaNL
5TQx9pDobIpTgu+pptJVQTSZkg6NmWQrIe5pSkRovYJc12QeOd6shNZWzuh9
0TiRN06f6RbOgdm9qEUuS/8m64eF+YWdc3D7QIOa7l+jZJiXXmEbOA/BaY4T
nckj5DtHXVnvxDxMZyamEnhNYjvtVncDA8U6PUty+4bIvrHt76gMBuZ5Osa0
nB4kEpOne1j9DEwOF8XzPAbIhfrjNl6OKpjIKomLGe8n1ozovKtnVFB09Ony
tut9RKx149TXfSqYXTeYmxfWS/q4K8xK1zLx7ksbrRvcHnL5xzJezFUmWurh
JkG+nKhnHBEmzDHxpm1qWP+rDhKRX7fLOZyFL6UVFs7ObeTGizv6L7tZOGif
7UTutBA1l9Zgsacq6h8udnZQaSY1xrWHVzSqor0zbV849YREslaGKFANj7uN
P6uObySefq6DXz5WQ0NBWcbOxRLyUVMpdNq1AG++l+rKlt8loTlZ7C+GFmCh
fDB9JKWM3PGXcvVOqmMgf+kt+TcXiV0+L0JoqYHV7MQXktgscLdt2lwl1cA1
/SrLjvmXw2TDTfumI5poOVEzs05SDa4lpXHZLmz0EHc2+fhLwMshSPaczcEt
3gasd7cb4VAXqyt9mIPng9qPrqx6AiGl/r8lS7Sw0cdMe4dBM2SliE4WEW0c
pwwPP7/cAol35a0OtToYe9BOdN6oDX5+NLrvbIMutnfr+YbIOuBYSTaf+kkP
gxM2DKtvl0NlbuazDCN9fGDncuaBWg/wikxdtz7WR2vN2tcF23rhRM60EyfZ
AM1qD2xRS+2D2bk/PnDcFiJjllkc098PCcGCQ1t5i/ADv26P1GoAwsc/l/IX
GqJ8dZCpVcogbE3Xjl1ua4TfC/X0ud1DECUw6A7buRiXXBzwVzV7DbJnAkvD
LGMs2/3Lr1PxI6Ab9IPRNR0TFG48sk1WNwpqDp5NsjxTrNgTwV33cQxcTHmy
pQIznGZvZlX7jUOz5GGsMsYcfZvXO5vlKsCONbCKdFsgez3nfu1VBbxJDDi3
qt8C7xd0eQWIFcCPFEaXDlvgyvgE0ZUyBcxYXOopnLRAHfOqtCVSBVxRKfqU
i8KH4U6vDCcVYFXzIOnWGgpRg5ehs50GjuSc5f5MCqejp03K+DTw/nl7QZBL
Ybm8sdBbSMPcWmPGlnwKl5WH1KTtpeGrn1rGHEso/OhXMMROoKE1knlwg4TC
KrH5RvUiGhKDJicWT1EYqU03FpXScK1B1cd9hkLruHpf9woaIgoCFPHzFF70
DNx/opaGgcw09hiHizFvLmexWmiYqVzowLLiou3usGXiDhrOevtwBXZc7GtY
W7yphwax8s+kYkcu7sjtqD82QoNWu0mSyJWLGszrHhRNQ7ybk22DGxfJgbjW
e29p8Ai14dt5cfHQC/eg4FkalHWV73P4XPz/v4AXesFc3Z+L/wLuVk63
      "]]}}, 
   GraphicsComplexBox[CompressedData["
1:eJxdmHtczfcfx9vk1hyM0C8xNdORKHJEReV0Wy47cl2b3IpaJss1Rq5plzAO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    "], {{
      {GrayLevel[0.5], Opacity[0.5], EdgeForm[None], 
       GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxFmHm4VlUVxvdiutzLoCA4ICoyw2W4zBcQAkVRhECcxaBo0DQRHEpTLErB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          "]], 
         PolygonBox[CompressedData["
1:eJwllvnTznUUhs+pZpppxkSkJFmK3haKiJAiIUWWKGXJW0Rki1SylLLzVmSn
IkvakDWEiqiI7Ftlizba/oCue+4frplrnud5n+fzPec+5/NWLOzbps8FETEd
LoKhGfESNMfvh6r4KhiNj4HB+HPQGL8Xrsc/hqH4MLgV/wwm4BPhLnwnLMAX
Qn38G3gHfxdexF+ApngzuBFfDq/gI6Ey/oE+o8/CCHw4tMBbhr/rTpgX/s47
8K0wC58NV+Lj4GH8angS/zr93jG4Qs8GD+FloBQ+LP3sxaErvi79LIehNP4q
tJbD5fjL6bOUhEJ8I7yJH4En8C9hGn4UJuDjoQP+KIzCX4O24TOMxcdA+/CZ
R6oW0Cr8m7fjX8DU8HcuwhfCQHwQ3IZ/Dm+Ez9Af7wcN1Av1WWeBbnh3mIvP
gV5473Bvb4AR4R4vw0vAxeHXluCXprMyONz7AvUknAH1qgoMCfdMvbxJNQv3
dC1eEorh48JZuyXtypzOeq0yFj6zsnGzahTOyEr8Mrgk/JqyWQ3GhjP6LH5d
+mwNoS/+L+zBzypzyh700XvhrFaHSeHMNsMPwwr9FryHz4f++AD1BD8HO/Cd
UKS/hY54J/UI/0U9x79ST/HfYBu+XZnFT6hH+EaYhc+EHnhPzRz+I6zV2eAt
fAoUKkuaOXw/fIIvVY/Va+iCPw6N8B9giXoRrvWQ9Gyp5gPTNVJtGulv8NXp
2T4Uru3z6dlWjTvrt9KzfQCO4+XUU3w9/KFawhnNojKN/6MzhGuurAxIZ0+Z
2YdfBZXwj8K1eBA2hWuis98DH4afQc/WOP1ZPeOG9IxqNotgU3rGNFuTYU16
ZjWrysRZ/Bn1BN8Cu/Cn4GfNDnyHd4efwjtkm2ZDPcDnqIfpnaFdoR25Pj3j
mm1lZkW6hqqdMr5UvYCD4Zk4hfeG0+Fn3I2XgfL44nAvm8CycE93pHeWdtV8
2JzeMdotU8K7oFbatRM06zXTz66Z126onT6rdoR2793pZ9UO3pLeYdpdM8K7
p07atYO2p3eiduHccDZbpHutjGo31Uu/px2lbDaF5eGMHsLLQuXwa8ryA7Au
nGnt5rrp2mpHa3YapmuhGdJuaq5MhneUZvE+WBWeyWOqDRSEP1NcWUnfDRcq
U+nMKqvaQQfxnpq5cI0r4PPSs18znN3z6VlWhnvhJ9OzeSqc9RnpXanMP62s
pGfzZLiXE9O7XD1VtvakZ08Z01mnpmdXZ1b2X0/vCs2Asvl7ejcoo9fgs9O7
oFp49w5Kz6p2sLL1afpuVMZ0lzRIZ0V3irL7bfpuVYaV7e/Td68yriyeSe8m
ZbI8/nZ691eHiviC9K6rrWdI10S1UA97qLbp3XM8XNsj6V2pGp9OP4POvjm8
C9ukZ087Ubu3LWwN72Dtisdgb3hnvK/awP7wHaC7qVX6u3RH7U2fQb+tHXE0
3RP1QhlR9iand6Ey+Gv6GfVs+k3t8vaqUXin63+JGuldov8pKimL6bu0bnjX
P6Iahnf+n+kMKTv6Dt29HWBX+A7Wrm+X3oXa+X+na6pa6jP/4R1hX/iZ/0rf
Ubqb9Bv/Az4KPJw=
          "]]}]}, {}, {}, {}, {}}, 
     {GrayLevel[0], Opacity[0.4], LineBox[CompressedData["
1:eJwt02N3FgAYBuC3+gHZXK5l15aNhWXXMpdtt2zbtm27LZuLCz+g6z2nD9c5
93k+PvfzhERFR/ZNFAgEEognmONoK2wjB/3ozwCSsp2cDGQQg0nOPvIxhKEM
IwWHKMBwRjCSlByjMKMYzRhScYpijGUc40nNOUoygYlMIg2XKMNkpjCVtFwj
jGlMJ4Z03KICM5jJLNJzj8rMZg5zyUAs1ZjHfBaQkSfUZCGLWEwmXlCHJSxl
GZl5QwTLWcFKsvCBhqxiNWvISjyNWcs61pON7zRjAxvZRAi/aMlmtrCV7JTT
ZxjhxNLG7C+t+U0r/hBNAi34QXN+EjyQbzTlC034Sh8+E8lHGvGJ3rynAW+p
zzt68Zp6vKQur+jJc2rzlFo8owePqUEc1XlEdx5SlftU4QHduEslblORO3Tl
JuW5Tjg36MLV4H64TFmu0JmLlOY8pbhAJ85SgtMU5wxRnKQoxynCCTpylEIc
piBH6MBBQtlPfg7Qnr3kZTd52EM7dpGbHeRiJ8lIos/E/3/3H9SYfBc=
       "]]}}], 
   InsetBox[
    StyleBox[Cell["WW\[Rule]WW",
      GeneratedCell->False,
      CellAutoOverwrite->False,
      CellBaseline->Baseline,
      TextAlignment->Left],
     FontSize->22,
     FontWeight->Plain,
     FontSlant->"Italic",
     Background->GrayLevel[1.]], {0.5363109267960204, 1.673263763943865}, {
    Left, Baseline},
    Alignment->{Left, Top}], 
   {FaceForm[RGBColor[0.666667, 1, 1]], 
    StyleBox[RectangleBox[{0.6144207757901916, 14.330214705529595`}, {0.9678548704321375, 11.686338011275042`}],
     RectangleBoxOptions->{RoundingRadius->0}]}, InsetBox[
    StyleBox[Cell[TextData[{
      "\[Delta] = ",
      Cell[BoxData[
       FormBox["\[Pi]", TraditionalForm]],
       FormatType->"TraditionalForm"]
     }],
      GeneratedCell->False,
      CellAutoOverwrite->False,
      CellBaseline->Baseline,
      TextAlignment->Left],
     FontWeight->Bold,
     FontColor->RGBColor[0.333333, 0, 0.498039],
     Background->RGBColor[
      1., 1., 1., 0]], {0.6521413340976041, 12.630442605253691`}, {
    Left, Baseline},
    Alignment->{Left, Top}], GeometricTransformationBox[InsetBox[
     StyleBox[Cell["f = 0.5",
       GeneratedCell->False,
       CellAutoOverwrite->False,
       CellBaseline->Baseline,
       TextAlignment->Left],
      FontSize->22,
      FontWeight->Plain,
      FontSlant->"Italic",
      FontColor->RGBColor[1, 0, 0],
      Background->GrayLevel[1.]], {-1.0042334933139903`, 5.289672544080606}, {
     Left, Baseline},
     Alignment->{Left, Top}], {{{{
      0.9929467931694284, -0.010177029306781426`}, {1.3812150393614469`, 
      0.9929467931694284}}, {0.0522066975993174, 1.2194344926510894`}}}], 
   InsetBox[
    StyleBox[Cell["f = 1",
      GeneratedCell->False,
      CellAutoOverwrite->False,
      CellBaseline->Baseline,
      TextAlignment->Left],
     FontSize->22,
     FontWeight->Plain,
     FontSlant->"Italic",
     FontColor->RGBColor[0, 0, 1],
     Background->GrayLevel[1.]], {-1.0134999259148945`, 9.607772580064776}, {
    Left, Baseline},
    Alignment->{Left, Top}], GeometricTransformationBox[InsetBox[
     StyleBox[Cell["f = 0",
       GeneratedCell->False,
       CellAutoOverwrite->False,
       CellBaseline->Baseline,
       TextAlignment->Left],
      FontSize->22,
      FontWeight->Plain,
      FontSlant->"Italic",
      Background->GrayLevel[1.]], {-0.7480042753644032, 19.42857142857146}, {
     Left, Baseline}, {0.24034655118051465`, 5.523809523809525}, {{1., 0.}, {
     0., 1.}},
     Alignment->{Left, Top}], {{{{
      0.9944650429616493, -0.009569195718413958}, {1.2264008528232433`, 
      0.9937647755489941}}, {-0.08161430637257222, -15.13765124401458}}}], 
   GeometricTransformationBox[InsetBox[
     StyleBox[Cell["f = -1",
       GeneratedCell->False,
       CellAutoOverwrite->False,
       CellBaseline->Baseline,
       TextAlignment->Left],
      FontSize->22,
      FontWeight->Plain,
      FontSlant->"Italic",
      FontColor->RGBColor[0.666667, 0.666667, 0],
      Background->GrayLevel[1.]], {0.7627454749131168, 32.1904761904762}, {
     Left, Baseline},
     Alignment->{Left, Top}], {{{{
      0.9615623454433682, -0.023580488585631953`}, {3.1988927942112775`, 
      0.9615274031483937}}, {0.28282128502060555`, -31.030146317463057`}}}], 
   GeometricTransformationBox[InsetBox[
     StyleBox[Cell["f = -0.5",
       GeneratedCell->False,
       CellAutoOverwrite->False,
       CellBaseline->Baseline,
       TextAlignment->Left],
      FontSize->22,
      FontWeight->Plain,
      FontSlant->"Italic",
      FontColor->RGBColor[0, 0.666667, 0],
      Background->GrayLevel[
       1.]], {0.05151588468506363, 22.476190476190474`}, {Left, Baseline},
     Alignment->{Left, Top}], {{{{
      0.9288605006933605, -0.015479216054795727`}, {2.836828144962908, 
      0.8505933210090948}}, {0.42560277330119267`, -15.563430799778503`}}}]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  AxesOrigin->{0, 0},
  Background->None,
  BaseStyle->{FontFamily -> "Times", FontSize -> 24},
  Frame->True,
  FrameLabel->{
    FormBox["\"x\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(E\\), \\(max\\)]\\) (TeV)\"", 
     TraditionalForm]},
  ImagePadding->{{67., 8.506967}, {72., 0.1}},
  ImageSize->{550, 350},
  Method->{},
  PlotRange->{{-1.0416666666666667`, 1.0416666666666667`}, {0., 15.}},
  PlotRangeClipping->True,
  PlotRangePadding->Automatic]], "Input",
 CellChangeTimes->{{3.6307490105679398`*^9, 3.630749017284381*^9}, {
  3.630749070288289*^9, 3.630749073723959*^9}, {3.630749114710701*^9, 
  3.630749125075831*^9}, {3.6307491913315983`*^9, 3.6307492019742613`*^9}, {
  3.630749267874486*^9, 3.630749272720243*^9}, {3.630749455052039*^9, 
  3.630749479732794*^9}, {3.630749663193082*^9, 3.630749668450222*^9}, {
  3.630749844981925*^9, 3.63074990675557*^9}}]
},
WindowSize->{1059, 726},
WindowMargins->{{119, Automatic}, {51, Automatic}},
FrontEndVersion->"9.0 for Linux x86 (64-bit) (November 20, 2012)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 91, 2, 32, "Input"],
Cell[651, 24, 1941, 64, 222, "Input"],
Cell[CellGroupData[{
Cell[2617, 92, 1584, 42, 99, "Input"],
Cell[4204, 136, 10035, 177, 365, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14276, 318, 7312, 139, 187, "Input"],
Cell[21591, 459, 29087, 498, 365, "Output"]
}, Open  ]],
Cell[50693, 960, 1215, 31, 77, "Input"],
Cell[51911, 993, 44335, 790, 365, "Input"],
Cell[CellGroupData[{
Cell[96271, 1787, 7521, 145, 218, "Input"],
Cell[103795, 1934, 31175, 530, 365, "Output"]
}, Open  ]],
Cell[134985, 2467, 1260, 31, 77, "Input"],
Cell[136248, 2500, 45417, 806, 365, InheritFromParent],
Cell[CellGroupData[{
Cell[181690, 3310, 7571, 146, 218, "Input"],
Cell[189264, 3458, 23857, 410, 365, "Output"]
}, Open  ]],
Cell[213136, 3871, 1312, 32, 77, "Input"],
Cell[214451, 3905, 37656, 678, 365, InheritFromParent],
Cell[CellGroupData[{
Cell[252132, 4587, 7484, 141, 187, "Input"],
Cell[259619, 4730, 18318, 317, 365, "Output"]
}, Open  ]],
Cell[277952, 5050, 1364, 33, 77, "Input"],
Cell[279319, 5085, 32095, 585, 365, InheritFromParent]
}
]
*)

(* End of internal cache information *)

